Four point functions in CFT's with slightly broken higher spin symmetry

We compute spinning four point functions in the quasi-fermionic three dimensional conformal field theory with slightly broken higher spin symmetry at finite t'Hooft coupling. More concretely, we obtain a formula for $\langle j_s j_{\tilde{0}} j_{\tilde{0}} j_{\tilde{0}} \rangle$, where $j_s$ is a higher spin current and $j_{\tilde{0}}$ is the scalar single trace operator. Our procedure consists in writing a plausible ansatz in Mellin space and using crossing, pseudo-conservation and Regge boundedness to fix all undetermined coefficients. Our method can potentially be generalised to compute all spinning four point functions in these theories.

==> anc/PositionSpaceSubmit.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    765963,      19299]
NotebookOptionsPosition[    763905,      19254]
NotebookOutlinePosition[    764260,      19270]
CellTagsIndexPosition[    764217,      19267]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Position space correlators in the critical boson theory", "Title",
 CellChangeTimes->{{3.8266125349781513`*^9, 
  3.8266125675296993`*^9}},ExpressionUUID->"a3f7379c-8374-4e61-9ee9-\
7736f637837b"],

Cell["\<\
We denote by w[i, j, k] the structure V[i, j, k] from the text. \
\>", "Text",
 CellChangeTimes->{{3.826612546769685*^9, 
  3.826612593033682*^9}},ExpressionUUID->"84d9fe33-7a15-4edd-8fc9-\
9e3072c4363c"],

Cell[CellGroupData[{

Cell["<2 0 0 0>", "Section",
 CellChangeTimes->{
  3.790352728709255*^9},ExpressionUUID->"d425d760-dc4a-4a95-b426-\
16da3f6064c5"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SqrtBox["V"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "U"}], "+", 
         SuperscriptBox["U", "2"]}], ")"}], " ", 
       SuperscriptBox["V", "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "U"}], ")"}], " ", 
       SuperscriptBox["V", "3"]}], "-", 
      SuperscriptBox["V", "4"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"w", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"3", ",", "4"}], "]"}], 
     RowBox[{"3", "/", "2"}]]}], 
   RowBox[{
    SuperscriptBox["U", "3"], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"1", ",", "4"}], "]"}], 
     RowBox[{"7", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"2", ",", "3"}], "]"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SqrtBox["V"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"U", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "U"}], "+", 
         SuperscriptBox["U", "2"]}], ")"}], " ", "V"}], "+", 
      RowBox[{"2", " ", "U", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "U"}], ")"}], " ", 
       SuperscriptBox["V", "2"]}], "+", 
      RowBox[{"U", " ", 
       SuperscriptBox["V", "3"]}]}], ")"}], " ", 
    RowBox[{"w", "[", 
     RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
    RowBox[{"w", "[", 
     RowBox[{"1", ",", "3", ",", "4"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"3", ",", "4"}], "]"}], 
     RowBox[{"3", "/", "2"}]]}], 
   RowBox[{
    SuperscriptBox["U", "3"], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"1", ",", "4"}], "]"}], 
     RowBox[{"7", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"2", ",", "3"}], "]"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SqrtBox["V"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "U"}], ")"}], "2"]}], " ", 
       SuperscriptBox["U", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["U", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "U"}], ")"}], " ", "V"}], "+", 
      RowBox[{
       SuperscriptBox["U", "2"], " ", 
       SuperscriptBox["V", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"w", "[", 
      RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"3", ",", "4"}], "]"}], 
     RowBox[{"3", "/", "2"}]]}], 
   RowBox[{
    SuperscriptBox["U", "3"], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"1", ",", "4"}], "]"}], 
     RowBox[{"7", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"2", ",", "3"}], "]"}], "2"]}]]}]], "Input",
 CellChangeTimes->{3.790407326031908*^9},
 CellLabel->
  "Out[343]=",ExpressionUUID->"110b1289-98c5-4bc5-9fdd-077559ebcd77"]
}, Closed]],

Cell[CellGroupData[{

Cell["<4 0 0 0>", "Section",
 CellChangeTimes->{{3.790352728709255*^9, 
  3.790352738069578*^9}},ExpressionUUID->"7f0d55b5-9abd-4c60-a9a6-\
0737e247db61"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "18"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["U"]}], ")"}], " ", 
       SuperscriptBox["V", "7"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["V", 
        RowBox[{"15", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["U"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "5"], " ", 
       SuperscriptBox["U", "4"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["U"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "4"], " ", 
       SuperscriptBox["U", "4"], " ", 
       SqrtBox["V"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["V", 
        RowBox[{"13", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"6", " ", 
             SqrtBox["U"]}], "+", "U"}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
         RowBox[{"3", " ", "U", " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["V", "6"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"10", "+", 
            RowBox[{"6", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"18", " ", "U"}], "+", 
            RowBox[{"17", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", "U", " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "3"], " ", 
       SuperscriptBox["U", "3"], " ", "V", " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"4", " ", "U"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
         RowBox[{"U", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"6", " ", 
             SqrtBox["U"]}], "+", "U"}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "2"], " ", 
       SuperscriptBox["U", "3"], " ", 
       SuperscriptBox["V", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"4", " ", "U"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
         RowBox[{"U", " ", 
          RowBox[{"(", 
           RowBox[{"17", "-", 
            SqrtBox["U"], "+", 
            RowBox[{"17", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["V", 
        RowBox[{"11", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"30", "+", 
            RowBox[{"72", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"132", " ", "U"}], "+", 
            RowBox[{"99", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"47", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{"39", "+", 
            RowBox[{"54", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"47", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["U", "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], "+", 
      
      RowBox[{"6", " ", 
       SuperscriptBox["V", "5"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"22", " ", "U"}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
         RowBox[{"U", " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"21", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"29", " ", "U"}], "+", 
            RowBox[{"17", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"10", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", 
          SuperscriptBox["U", "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], "+", 
      
      RowBox[{"6", " ", 
       SuperscriptBox["U", "2"], " ", 
       SuperscriptBox["V", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "35"}], "+", 
            RowBox[{"28", " ", "U"}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
         RowBox[{"U", " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"44", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"32", " ", "U"}], "+", 
            RowBox[{"22", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"17", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"3", " ", "U"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], "+", 
      
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["U"]}], ")"}], " ", 
       SuperscriptBox["U", "2"], " ", 
       SuperscriptBox["V", "2"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "35"}], "+", 
            RowBox[{"28", " ", "U"}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "35"}], "+", 
            RowBox[{"56", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"84", " ", "U"}], "+", 
            RowBox[{"40", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"47", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"47", "-", 
            RowBox[{"5", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"47", " ", "U"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], "+", 
      
      RowBox[{"2", " ", "U", " ", 
       SuperscriptBox["V", 
        RowBox[{"7", "/", "2"}]], " ", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", "3", ",", "4"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "21"}], "-", 
            RowBox[{"42", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"7", " ", "U"}], "+", 
            RowBox[{"44", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"18", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"]}], "+", 
         RowBox[{"U", " ", 
          RowBox[{"(", 
           RowBox[{"49", "+", 
            RowBox[{"168", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"172", " ", "U"}], "+", 
            RowBox[{"69", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"49", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"11", "+", 
            RowBox[{"6", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"7", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["U", "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}]}], ")"}]}], "+", 
      
      RowBox[{
       SuperscriptBox["V", 
        RowBox[{"9", "/", "2"}]], " ", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "-", 
            RowBox[{"12", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"18", " ", "U"}], "+", 
            RowBox[{"33", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"14", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"]}], "+", 
         RowBox[{"2", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"72", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"124", " ", "U"}], "+", 
            RowBox[{"66", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"29", "+", 
            RowBox[{"30", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"23", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["U", "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}]}], ")"}]}], "+", 
      
      RowBox[{"2", " ", "U", " ", 
       SuperscriptBox["V", "3"], " ", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", "3", ",", "4"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "21"}], "-", 
            RowBox[{"21", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"28", " ", "U"}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"]}], "+", 
         RowBox[{"U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "77"}], "-", 
            RowBox[{"21", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"196", " ", "U"}], "+", 
            RowBox[{"172", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"78", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"46", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"31", "+", 
            RowBox[{"27", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"15", " ", "U"}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", 
          SuperscriptBox["U", "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}]}], ")"}]}], "+", 
      
      RowBox[{
       SuperscriptBox["V", "4"], " ", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "-", 
            RowBox[{"18", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"6", " ", "U"}], "+", 
            RowBox[{"51", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"47", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"18", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"]}], "+", 
         RowBox[{"2", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "51"}], "-", 
            RowBox[{"27", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"140", " ", "U"}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"14", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"94", "+", 
            RowBox[{"114", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"78", " ", "U"}], "+", 
            RowBox[{"49", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", 
          SuperscriptBox["U", "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}]}], ")"}]}]}], 
     ")"}], " ", 
    RowBox[{"x2", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"2", ",", "4"}], "]"}], 
     RowBox[{"9", "/", "2"}]]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"180", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["U"], "+", 
       SqrtBox["V"]}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"1", ",", "4"}], "]"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"2", ",", "3"}], "]"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"3", ",", "4"}], "]"}], 
     RowBox[{"3", "/", "2"}]]}], ")"}]}]], "Input",
 CellChangeTimes->{
  3.790351649826954*^9, 3.79035171986959*^9, {3.7903517697207537`*^9, 
   3.790351775787382*^9}, 3.790351808171679*^9, {3.790351859721119*^9, 
   3.7903518802730923`*^9}, 3.7903519542246103`*^9, {3.790352830327672*^9, 
   3.790352843385387*^9}},ExpressionUUID->"5519e234-562c-4e4e-9a89-\
e06d2800980a"]
}, Closed]],

Cell[CellGroupData[{

Cell["<6 0 0 0>", "Section",
 CellChangeTimes->{{3.790352728709255*^9, 
  3.790352739837472*^9}},ExpressionUUID->"1e2931a0-9fe3-415b-8171-\
8feb7702832a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "100"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["U"]}], ")"}], " ", 
       SuperscriptBox["V", "10"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["V", 
        RowBox[{"21", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["U"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "7"], " ", 
       SuperscriptBox["U", "6"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "-", 
      RowBox[{"100", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["U"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "6"], " ", 
       SuperscriptBox["U", "6"], " ", 
       SqrtBox["V"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["V", 
        RowBox[{"19", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"5", " ", 
             SqrtBox["U"]}], "+", "U"}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
         RowBox[{"5", " ", "U", " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "5"], " ", 
       SuperscriptBox["U", "5"], " ", "V", " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"6", " ", "U"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
         RowBox[{"4", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"5", " ", 
             SqrtBox["U"]}], "+", "U"}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"5", " ", 
       SqrtBox["U"], " ", 
       SuperscriptBox["V", "9"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "80"}], "+", 
            RowBox[{"59", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
         RowBox[{"100", " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox["U"], "+", "U"}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "4"], " ", 
       SuperscriptBox["U", "5"], " ", 
       SuperscriptBox["V", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"20", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"6", " ", "U"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
         RowBox[{"59", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"], "+", "U"}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["V", 
        RowBox[{"17", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"56", "+", 
            RowBox[{"80", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"224", " ", "U"}], "+", 
            RowBox[{"295", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"143", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
         RowBox[{"16", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{"14", "+", 
            RowBox[{"25", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"16", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"28", " ", 
          SuperscriptBox["U", "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], "+", 
      
      RowBox[{"5", " ", 
       SuperscriptBox["V", "8"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"56", "+", 
            RowBox[{"200", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"560", " ", "U"}], "+", 
            RowBox[{"649", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"420", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"131", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
         RowBox[{"10", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{"32", "+", 
            RowBox[{"72", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"88", " ", "U"}], "+", 
            RowBox[{"41", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"140", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", 
          SuperscriptBox["U", "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], "+", 
      
      RowBox[{"5", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "2"], " ", 
       SuperscriptBox["U", "4"], " ", 
       SuperscriptBox["V", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"20", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "33"}], "+", 
            RowBox[{"22", " ", "U"}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "28"}], "+", 
            RowBox[{"356", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"354", " ", "U"}], "+", 
            RowBox[{"175", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"205", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"131", "-", 
            RowBox[{"27", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"131", " ", "U"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], "+", 
      
      RowBox[{"5", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "3"], " ", 
       SuperscriptBox["U", "4"], " ", 
       SuperscriptBox["V", "2"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "33"}], "+", 
            RowBox[{"22", " ", "U"}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
         RowBox[{"16", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "22"}], "+", 
            RowBox[{"11", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"24", " ", "U"}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"143", "-", 
            RowBox[{"9", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"143", " ", "U"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], "+", 
      
      RowBox[{"5", " ", 
       SuperscriptBox["V", "7"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "32"}], "-", 
            RowBox[{"80", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"224", " ", "U"}], "+", 
            RowBox[{"649", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"545", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"208", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"]}], "+", 
         RowBox[{"2", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{"20", "+", 
            RowBox[{"300", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"960", " ", "U"}], "+", 
            RowBox[{"909", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"456", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"133", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"720", "+", 
            RowBox[{"1280", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"1232", " ", "U"}], "+", 
            RowBox[{"569", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"84", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", 
          SuperscriptBox["U", "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}]}], ")"}]}], "+", 
      
      RowBox[{"5", " ", 
       SuperscriptBox["U", "3"], " ", 
       SuperscriptBox["V", 
        RowBox[{"7", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "231"}], "-", 
            RowBox[{"231", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"198", " ", "U"}], "+", 
            RowBox[{"142", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "596"}], "+", 
            RowBox[{"1380", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"1936", " ", "U"}], "+", 
            RowBox[{"475", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"569", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"260", "+", 
            RowBox[{"496", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"312", " ", "U"}], "+", 
            RowBox[{"209", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"133", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"], "+", "U"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}]}], ")"}]}], "+", 
      
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["U"]}], ")"}], " ", 
       SuperscriptBox["U", "3"], " ", 
       SuperscriptBox["V", "3"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "231"}], "-", 
            RowBox[{"231", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"198", " ", "U"}], "+", 
            RowBox[{"142", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "363"}], "+", 
            RowBox[{"99", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"363", " ", "U"}], "+", 
            RowBox[{"49", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"112", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"368", "+", 
            RowBox[{"972", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"670", " ", "U"}], "+", 
            RowBox[{"413", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"347", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"299", "+", 
            RowBox[{"21", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"299", " ", "U"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}]}], ")"}]}], "+", 
      
      RowBox[{
       SuperscriptBox["V", 
        RowBox[{"15", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox["U"], " ", 
          RowBox[{"(", 
           RowBox[{"400", "+", 
            RowBox[{"2800", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"4130", " ", "U"}], "+", 
            RowBox[{"2725", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"1175", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"299", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"]}], "+", 
         RowBox[{"2", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{"740", "+", 
            RowBox[{"2200", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"3720", " ", "U"}], "+", 
            RowBox[{"2925", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"1041", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"115", "+", 
            RowBox[{"175", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"112", " ", "U"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"84", " ", 
          SuperscriptBox["U", "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}]}], ")"}]}], "+", 
      
      RowBox[{
       SuperscriptBox["U", "2"], " ", 
       SuperscriptBox["V", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"20", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "165"}], "-", 
            RowBox[{"330", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"33", " ", "U"}], "+", 
            RowBox[{"311", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"127", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"26", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"13", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
         RowBox[{"4", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1376"}], "-", 
            RowBox[{"940", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"5848", " ", "U"}], "+", 
            RowBox[{"9155", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"4927", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"1755", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"571", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"5492", "+", 
            RowBox[{"11820", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"9216", " ", "U"}], "+", 
            RowBox[{"4645", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"2317", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"5", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"4", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["U", "4"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}]}], ")"}]}], "+", 
      
      RowBox[{"U", " ", 
       SuperscriptBox["V", 
        RowBox[{"11", "/", "2"}]], " ", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", "3", ",", "4"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"20", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "55"}], "-", 
            RowBox[{"220", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"220", " ", "U"}], "+", 
            RowBox[{"150", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"402", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"248", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"60", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["U", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
         RowBox[{"U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4400"}], "-", 
            RowBox[{"4400", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"17152", " ", "U"}], "+", 
            RowBox[{"28635", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"14851", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"4645", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"1457", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1518", "+", 
            RowBox[{"3540", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"3308", " ", "U"}], "+", 
            RowBox[{"1755", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"749", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"61", "+", 
            RowBox[{"65", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"46", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["U", "4"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}]}], ")"}]}], "+", 
      
      RowBox[{
       SuperscriptBox["V", 
        RowBox[{"13", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "20"}], "-", 
            RowBox[{"80", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"295", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"420", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"235", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["U", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
         RowBox[{"2", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "800"}], "-", 
            RowBox[{"1000", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"3600", " ", "U"}], "+", 
            RowBox[{"6195", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"3249", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"1045", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"281", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4440", "+", 
            RowBox[{"11600", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"13536", " ", "U"}], "+", 
            RowBox[{"8065", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"3001", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"88", "+", 
            RowBox[{"105", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"76", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"52", " ", 
          SuperscriptBox["U", "4"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}]}], ")"}]}], "+", 
      
      RowBox[{
       SuperscriptBox["U", "2"], " ", 
       SuperscriptBox["V", "4"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "165"}], "-", 
            RowBox[{"330", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"33", " ", "U"}], "+", 
            RowBox[{"311", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"127", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"26", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"13", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "528"}], "-", 
            RowBox[{"429", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"693", " ", "U"}], "+", 
            RowBox[{"505", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"123", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"76", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3316", "+", 
            RowBox[{"15640", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"23236", " ", "U"}], "+", 
            RowBox[{"14851", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"6940", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"3001", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"616", "+", 
            RowBox[{"600", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"360", " ", "U"}], "+", 
            RowBox[{"281", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"20", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", 
          SuperscriptBox["U", "4"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}]}], ")"}]}], "+", 
      
      RowBox[{"U", " ", 
       SuperscriptBox["V", "5"], " ", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", "3", ",", "4"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "55"}], "-", 
            RowBox[{"165", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"55", " ", "U"}], "+", 
            RowBox[{"205", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"197", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"51", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
         RowBox[{"4", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1540"}], "-", 
            RowBox[{"4400", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"1716", " ", "U"}], "+", 
            RowBox[{"5125", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"5809", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"2304", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"660", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"184", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"622", "+", 
            RowBox[{"4050", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"7304", " ", "U"}], "+", 
            RowBox[{"4927", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"1990", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"749", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"3132", "+", 
            RowBox[{"3840", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"2640", " ", "U"}], "+", 
            RowBox[{"1457", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"60", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", 
          SuperscriptBox["U", "4"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}]}], ")"}]}], "+", 
      
      RowBox[{
       SuperscriptBox["V", "6"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "20"}], "-", 
            RowBox[{"100", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"80", " ", "U"}], "+", 
            RowBox[{"295", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"715", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"655", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"299", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"80", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"20", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
         RowBox[{"4", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "520"}], "-", 
            RowBox[{"1500", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"180", " ", "U"}], "+", 
            RowBox[{"2595", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"2463", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"780", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"180", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1240", "+", 
            RowBox[{"10600", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"23152", " ", "U"}], "+", 
            RowBox[{"17275", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"6940", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"2317", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"976", "+", 
            RowBox[{"1340", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"1100", " ", "U"}], "+", 
            RowBox[{"571", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"260", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", 
          SuperscriptBox["U", "4"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}]}], ")"}]}]}], 
     ")"}], " ", 
    RowBox[{"x2", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"2", ",", "4"}], "]"}], 
     RowBox[{"13", "/", "2"}]]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"280", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["U"], "+", 
       SqrtBox["V"]}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "7"], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"1", ",", "4"}], "]"}], "7"], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"2", ",", "3"}], "]"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"3", ",", "4"}], "]"}], 
     RowBox[{"3", "/", "2"}]]}], ")"}]}]], "Input",
 CellChangeTimes->{
  3.790351649826954*^9, 3.79035171986959*^9, {3.7903517697207537`*^9, 
   3.790351775787382*^9}, 3.790351808171679*^9, {3.790351859721119*^9, 
   3.7903518802730923`*^9}, 3.7903519542246103`*^9, 3.790352069628084*^9, 
   3.790352119377741*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"5e196dfa-cddd-47fe-b027-fb06882c8636"]
}, Closed]],

Cell[CellGroupData[{

Cell["<8 0 0 0>", "Section",
 CellChangeTimes->{{3.790352728709255*^9, 
  3.790352741805447*^9}},ExpressionUUID->"935b426f-8b1f-4448-9dd9-\
1efeb512f073"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "12544"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["U"]}], ")"}], " ", 
       SuperscriptBox["V", "13"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "8"]}], "-", 
      RowBox[{"1792", " ", 
       SuperscriptBox["V", 
        RowBox[{"27", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "8"]}], "-", 
      RowBox[{"1792", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["U"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "9"], " ", 
       SuperscriptBox["U", "8"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "8"]}], "-", 
      RowBox[{"12544", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["U"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "8"], " ", 
       SuperscriptBox["U", "8"], " ", 
       SqrtBox["V"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "8"]}], "-", 
      RowBox[{"1792", " ", 
       SuperscriptBox["V", 
        RowBox[{"25", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"19", "+", 
            RowBox[{"42", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"13", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
         RowBox[{"7", " ", "U", " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["V", "12"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5376"}], "-", 
            RowBox[{"23296", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"12544", " ", "U"}], "+", 
            RowBox[{"3231", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
         RowBox[{"12544", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", "U", " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"1792", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "7"], " ", 
       SuperscriptBox["U", "7"], " ", "V", " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "15"}], "+", 
            RowBox[{"8", " ", "U"}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "13"}], "+", 
            RowBox[{"42", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"13", " ", "U"}]}], ")"}], " ", "U", " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "6"], " ", 
       SuperscriptBox["U", "7"], " ", 
       SuperscriptBox["V", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1792", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "15"}], "+", 
            RowBox[{"8", " ", "U"}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
         RowBox[{"U", " ", 
          RowBox[{"(", 
           RowBox[{"3231", "+", 
            RowBox[{"15775", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"3231", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["V", 
        RowBox[{"23", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1536", "-", 
            RowBox[{"14336", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"2048", " ", "U"}], "+", 
            RowBox[{"35161", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"22105", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
         RowBox[{"256", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{"155", "+", 
            RowBox[{"294", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"171", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"3072", " ", 
          SuperscriptBox["U", "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], "+", 
      
      RowBox[{"14", " ", 
       SuperscriptBox["V", "11"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5376", "+", 
            RowBox[{"12544", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"43008", " ", "U"}], "+", 
            RowBox[{"73173", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"59787", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"19220", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
         RowBox[{"28", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{"1376", "+", 
            RowBox[{"3616", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"4128", " ", "U"}], "+", 
            RowBox[{"1723", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"10752", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", 
          SuperscriptBox["U", "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], "+", 
      
      RowBox[{"14", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "4"], " ", 
       SuperscriptBox["U", "6"], " ", 
       SuperscriptBox["V", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"896", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "65"}], "+", 
            RowBox[{"40", " ", "U"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
         RowBox[{"4", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8830"}], "+", 
            RowBox[{"14950", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"19006", " ", "U"}], "+", 
            RowBox[{"7287", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"12061", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"19220", "-", 
            RowBox[{"2127", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"19220", " ", "U"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], "+", 
      
      RowBox[{"7", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "5"], " ", 
       SuperscriptBox["U", "6"], " ", 
       SuperscriptBox["V", "2"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"256", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "65"}], "+", 
            RowBox[{"40", " ", "U"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
         RowBox[{"256", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "275"}], "+", 
            RowBox[{"80", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"232", " ", "U"}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"171", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"22105", "+", 
            RowBox[{"9049", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"22105", " ", "U"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], "+", 
      
      RowBox[{"7", " ", 
       SuperscriptBox["V", 
        RowBox[{"21", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"10752", "+", 
            RowBox[{"50176", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"189952", " ", "U"}], "+", 
            RowBox[{"320631", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"288400", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"149506", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"35208", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"]}], "+", 
         RowBox[{"8", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{"12736", "+", 
            RowBox[{"42112", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"69824", " ", "U"}], "+", 
            RowBox[{"55531", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"17803", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"1024", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"73", "+", 
            RowBox[{"126", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"75", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"3072", " ", 
          SuperscriptBox["U", "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}]}], ")"}]}], "+", 
      
      RowBox[{"7", " ", 
       SuperscriptBox["V", "10"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1536", "+", 
            RowBox[{"25088", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"189952", " ", "U"}], "+", 
            RowBox[{"412430", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"422065", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"252064", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"96950", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"18761", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"]}], "+", 
         RowBox[{"16", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{"5152", "+", 
            RowBox[{"23520", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"54880", " ", "U"}], "+", 
            RowBox[{"60260", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"34545", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"8898", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"44800", "+", 
            RowBox[{"98560", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"102144", " ", "U"}], "+", 
            RowBox[{"43269", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"21504", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", 
          SuperscriptBox["U", "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}]}], ")"}]}], "+", 
      
      RowBox[{"14", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "3"], " ", 
       SuperscriptBox["U", "5"], " ", 
       SuperscriptBox["V", "3"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"128", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "143"}], "-", 
            RowBox[{"143", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"104", " ", "U"}], "+", 
            RowBox[{"80", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"]}], "+", 
         RowBox[{"128", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1261"}], "+", 
            RowBox[{"208", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"1016", " ", "U"}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"300", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4302", "+", 
            RowBox[{"37578", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"31154", " ", "U"}], "+", 
            RowBox[{"15681", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"17803", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"17604", "-", 
            RowBox[{"4337", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"17604", " ", "U"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}]}], ")"}]}], "+", 
      
      RowBox[{"7", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "2"], " ", 
       SuperscriptBox["U", "5"], " ", 
       SuperscriptBox["V", 
        RowBox[{"7", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1792", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "143"}], "-", 
            RowBox[{"143", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"104", " ", "U"}], "+", 
            RowBox[{"80", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "102968"}], "+", 
            RowBox[{"81304", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"150088", " ", "U"}], "+", 
            RowBox[{"27663", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"43269", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"10322", "+", 
            RowBox[{"26368", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"17093", " ", "U"}], "+", 
            RowBox[{"9945", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"8898", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"18761", "-", 
            RowBox[{"3145", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"18761", " ", "U"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}]}], ")"}]}], "+", 
      
      RowBox[{
       SuperscriptBox["V", 
        RowBox[{"19", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "37632"}], "-", 
            RowBox[{"100352", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"602112", " ", "U"}], "+", 
            RowBox[{"2244417", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"2954455", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"1973972", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"803670", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"240639", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"41801", " ", 
             SuperscriptBox["U", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
         RowBox[{"16", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{"1568", "+", 
            RowBox[{"87808", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"423360", " ", "U"}], "+", 
            RowBox[{"640290", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"460621", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"194187", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"42106", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"535360", "+", 
            RowBox[{"1505280", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"2014208", " ", "U"}], "+", 
            RowBox[{"1405173", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"456693", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"1024", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"581", "+", 
            RowBox[{"882", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"561", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"19968", " ", 
          SuperscriptBox["U", "4"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}]}], ")"}]}], "+", 
      
      RowBox[{"14", " ", 
       SuperscriptBox["V", "9"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2432"}], "-", 
            RowBox[{"11648", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"1024", " ", "U"}], "+", 
            RowBox[{"73173", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"144200", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"126032", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"57405", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"15616", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"3712", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"640", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
         RowBox[{"4", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11200"}], "-", 
            RowBox[{"21952", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"68992", " ", "U"}], "+", 
            RowBox[{"206215", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"195886", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"91762", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"28730", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"5551", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"38304", "+", 
            RowBox[{"160160", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"295936", " ", "U"}], "+", 
            RowBox[{"260177", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"127977", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"34048", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"32128", "+", 
            RowBox[{"58240", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"55680", " ", "U"}], "+", 
            RowBox[{"25175", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"9984", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", 
          SuperscriptBox["U", "4"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}]}], ")"}]}], "+", 
      
      RowBox[{"56", " ", 
       SuperscriptBox["U", "4"], " ", 
       SuperscriptBox["V", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"32", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1287"}], "-", 
            RowBox[{"2574", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"143", " ", "U"}], "+", 
            RowBox[{"1883", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"802", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"156", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"78", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "3"], " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "126032"}], "-", 
            RowBox[{"60256", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"236256", " ", "U"}], "+", 
            RowBox[{"166587", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"45020", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"25175", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"44016", "+", 
            RowBox[{"157224", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"126716", " ", "U"}], "+", 
            RowBox[{"42263", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"34048", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"13210", "+", 
            RowBox[{"24250", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"15616", " ", "U"}], "+", 
            RowBox[{"10127", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"5551", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox["U", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"6", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"5", " ", "U"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}]}], ")"}]}], "+", 
      
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["U"]}], ")"}], " ", 
       SuperscriptBox["U", "4"], " ", 
       SuperscriptBox["V", "4"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"256", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1287"}], "-", 
            RowBox[{"2574", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"143", " ", "U"}], "+", 
            RowBox[{"1883", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"802", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"156", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"78", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
         RowBox[{"256", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "3"], " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "19877"}], "-", 
            RowBox[{"17589", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"19656", " ", "U"}], "+", 
            RowBox[{"14896", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"3204", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"2244", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "204856"}], "+", 
            RowBox[{"1494552", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"1632200", " ", "U"}], "+", 
            RowBox[{"421599", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"456693", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"81122", "+", 
            RowBox[{"157648", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"92869", " ", "U"}], "+", 
            RowBox[{"58449", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"42106", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{
          SuperscriptBox["U", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"41801", "+", 
            RowBox[{"10167", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"41801", " ", "U"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}]}], ")"}]}], "+", 
      
      RowBox[{"2", " ", 
       SuperscriptBox["U", "3"], " ", 
       SuperscriptBox["V", 
        RowBox[{"11", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"448", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2002"}], "-", 
            RowBox[{"6006", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"3718", " ", "U"}], "+", 
            RowBox[{"3777", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"4753", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"1428", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"276", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"92", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4792576"}], "-", 
            RowBox[{"7690624", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"5865088", " ", "U"}], "+", 
            RowBox[{"14541717", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"6994153", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"1904031", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"673619", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"177792", "+", 
            RowBox[{"1304800", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"3006104", " ", "U"}], "+", 
            RowBox[{"3028424", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"1576047", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"597709", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"170990", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"582504", "+", 
            RowBox[{"1173928", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"889856", " ", "U"}], "+", 
            RowBox[{"481901", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"207213", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"512", " ", 
          SuperscriptBox["U", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"41", "+", 
            RowBox[{"42", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"29", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
         RowBox[{"128", " ", 
          SuperscriptBox["U", "5"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}]}], ")"}]}], "+", 
      
      RowBox[{"4", " ", 
       SuperscriptBox["U", "2"], " ", 
       SuperscriptBox["V", 
        RowBox[{"13", "/", "2"}]], " ", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"56", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3640"}], "-", 
            RowBox[{"14560", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"16016", " ", "U"}], "+", 
            RowBox[{"5271", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"21188", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"13667", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"3328", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"640", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"160", " ", 
             SuperscriptBox["U", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"]}], "+", 
         RowBox[{"2", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "963424"}], "-", 
            RowBox[{"3543680", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"2928704", " ", "U"}], "+", 
            RowBox[{"3979885", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"8733675", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"6056848", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"2070832", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"526323", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"106997", " ", 
             SuperscriptBox["U", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"474176", "+", 
            RowBox[{"5159168", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"13936128", " ", "U"}], "+", 
            RowBox[{"15217027", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"8031708", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"2809653", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"755036", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"520848", "+", 
            RowBox[{"1115184", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"952192", " ", "U"}], "+", 
            RowBox[{"526323", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"204083", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"256", " ", 
          SuperscriptBox["U", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"179", "+", 
            RowBox[{"210", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"137", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
         RowBox[{"256", " ", 
          SuperscriptBox["U", "5"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}]}], ")"}]}], "+", 
      
      RowBox[{"2", " ", "U", " ", 
       SuperscriptBox["V", 
        RowBox[{"15", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", "3", ",", "4"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"56", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1680"}], "-", 
            RowBox[{"10080", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"20720", " ", "U"}], "-", 
            RowBox[{"10185", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"25242", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"47012", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"34110", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"12125", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"2240", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"384", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["U", "5"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"]}], "+", 
         RowBox[{"2", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "893760"}], "-", 
            RowBox[{"3324160", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"2398592", " ", "U"}], "+", 
            RowBox[{"4927769", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"9596999", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"6340866", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"2027734", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"481901", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"96235", " ", 
             SuperscriptBox["U", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"40432", "+", 
            RowBox[{"826336", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"2647536", " ", "U"}], "+", 
            RowBox[{"3136882", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"1728725", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"597709", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"149834", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"2462976", "+", 
            RowBox[{"5679744", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"5554176", " ", "U"}], "+", 
            RowBox[{"3251269", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"1171781", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"256", " ", 
          SuperscriptBox["U", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"771", "+", 
            RowBox[{"966", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"635", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
         RowBox[{"2560", " ", 
          SuperscriptBox["U", "5"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}]}], ")"}]}], "+", 
      
      RowBox[{
       SuperscriptBox["V", 
        RowBox[{"17", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1792"}], "-", 
            RowBox[{"10752", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"12544", " ", "U"}], "+", 
            RowBox[{"35161", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"119574", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"149506", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"96950", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"34377", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"7424", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"1536", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}], "+", 
            RowBox[{"256", " ", 
             SuperscriptBox["U", "5"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"]}], "+", 
         RowBox[{"8", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "105056"}], "-", 
            RowBox[{"395136", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"166208", " ", "U"}], "+", 
            RowBox[{"963837", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"1583253", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"986986", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"302636", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"70889", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"13071", " ", 
             SuperscriptBox["U", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"26656", "+", 
            RowBox[{"755776", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"2777376", " ", "U"}], "+", 
            RowBox[{"3572485", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"2133538", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"772513", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"179544", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"470624", "+", 
            RowBox[{"1166592", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"1317632", " ", "U"}], "+", 
            RowBox[{"843815", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"291751", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"512", " ", 
          SuperscriptBox["U", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1181", "+", 
            RowBox[{"1638", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"1051", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
         RowBox[{"11776", " ", 
          SuperscriptBox["U", "5"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}]}], ")"}]}], "+", 
      
      RowBox[{"8", " ", 
       SuperscriptBox["U", "3"], " ", 
       SuperscriptBox["V", "5"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2002"}], "-", 
            RowBox[{"6006", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"3718", " ", "U"}], "+", 
            RowBox[{"3777", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"4753", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"1428", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"276", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"92", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"]}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "3"], " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "25883"}], "-", 
            RowBox[{"49478", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"5005", " ", "U"}], "+", 
            RowBox[{"47515", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"21690", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"5132", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"2102", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "455568"}], "+", 
            RowBox[{"790624", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"3003616", " ", "U"}], "+", 
            RowBox[{"1935819", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"614940", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"291751", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"452656", "+", 
            RowBox[{"1451800", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"1708260", " ", "U"}], "+", 
            RowBox[{"1013867", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"484295", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"179544", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{
          SuperscriptBox["U", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"28730", "+", 
            RowBox[{"31360", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"20608", " ", "U"}], "+", 
            RowBox[{"13071", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
         RowBox[{"224", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", 
          SuperscriptBox["U", "5"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}]}], ")"}]}], "+", 
      
      RowBox[{"2", " ", 
       SuperscriptBox["U", "2"], " ", 
       SuperscriptBox["V", "6"], " ", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3640"}], "-", 
            RowBox[{"14560", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"16016", " ", "U"}], "+", 
            RowBox[{"5271", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"21188", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"13667", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"3328", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"640", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"160", " ", 
             SuperscriptBox["U", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"]}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "40586"}], "-", 
            RowBox[{"118846", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"61646", " ", "U"}], "+", 
            RowBox[{"100997", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"117733", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"39300", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"8836", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"2540", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2993664"}], "-", 
            RowBox[{"3679872", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"16610816", " ", "U"}], "+", 
            RowBox[{"41942675", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"36929650", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"16063416", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"4951198", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"1171781", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"367168", "+", 
            RowBox[{"1265376", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"1641352", " ", "U"}], "+", 
            RowBox[{"1035416", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"451129", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"149834", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"205848", "+", 
            RowBox[{"267008", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"191744", " ", "U"}], "+", 
            RowBox[{"96235", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
         RowBox[{"3584", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", 
          SuperscriptBox["U", "5"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}]}], ")"}]}], "+", 
      
      RowBox[{"4", " ", "U", " ", 
       SuperscriptBox["V", "7"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", "3", ",", "4"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1680"}], "-", 
            RowBox[{"8400", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"12320", " ", "U"}], "+", 
            RowBox[{"2135", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"23107", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"23905", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"10205", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"1920", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"320", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"]}], "+", 
         RowBox[{"8", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "74200"}], "-", 
            RowBox[{"366520", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"591024", " ", "U"}], "-", 
            RowBox[{"124691", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"687661", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"849065", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"427065", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"111232", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"23968", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"4384", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "661472"}], "-", 
            RowBox[{"1086624", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"2895712", " ", "U"}], "+", 
            RowBox[{"8353051", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"7490194", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"3152094", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"902258", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"204083", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1562816", "+", 
            RowBox[{"5780544", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"8325312", " ", "U"}], "+", 
            RowBox[{"5737917", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"2475599", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"755036", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"199824", "+", 
            RowBox[{"283584", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"222656", " ", "U"}], "+", 
            RowBox[{"106997", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
         RowBox[{"8960", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", 
          SuperscriptBox["U", "5"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}]}], ")"}]}], "+", 
      
      RowBox[{
       SuperscriptBox["V", "8"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1792"}], "-", 
            RowBox[{"12544", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"23296", " ", "U"}], "+", 
            RowBox[{"22617", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"154735", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"269080", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"246456", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"131327", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"41801", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"8960", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}], "+", 
            RowBox[{"1792", " ", 
             SuperscriptBox["U", "5"]}], "+", 
            RowBox[{"256", " ", 
             SuperscriptBox["U", 
              RowBox[{"11", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"]}], "+", 
         RowBox[{"16", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "34384"}], "-", 
            RowBox[{"170128", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"237216", " ", "U"}], "+", 
            RowBox[{"90391", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"548779", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"561057", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"250517", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"54656", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"10304", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"1856", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "637504"}], "-", 
            RowBox[{"1138368", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"3008320", " ", "U"}], "+", 
            RowBox[{"8936879", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"8112642", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"3434060", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"968590", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"207213", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"270032", "+", 
            RowBox[{"1063888", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"1719040", " ", "U"}], "+", 
            RowBox[{"1320102", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"599221", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"170990", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1053824", "+", 
            RowBox[{"1697024", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"1464064", " ", "U"}], "+", 
            RowBox[{"673619", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
         RowBox[{"82432", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", 
          SuperscriptBox["U", "5"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}]}], ")"}]}]}], 
     ")"}], " ", 
    RowBox[{"x2", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"2", ",", "4"}], "]"}], 
     RowBox[{"17", "/", "2"}]]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"2688", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["U"], "+", 
       SqrtBox["V"]}], ")"}], "7"], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "9"], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"1", ",", "4"}], "]"}], "9"], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"2", ",", "3"}], "]"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"3", ",", "4"}], "]"}], 
     RowBox[{"3", "/", "2"}]]}], ")"}]}]], "Input",
 CellChangeTimes->{
  3.790351649826954*^9, 3.79035171986959*^9, {3.7903517697207537`*^9, 
   3.790351775787382*^9}, 3.790351808171679*^9, {3.790351859721119*^9, 
   3.7903518802730923`*^9}, 3.7903519542246103`*^9, 3.790352069628084*^9, 
   3.790352119377741*^9, 3.7903522526199017`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"7783a867-40ae-49f7-8ac0-592cf33e491b"]
}, Closed]],

Cell[CellGroupData[{

Cell["<10 0 0 0>", "Section",
 CellChangeTimes->{{3.790352728709255*^9, 
  3.790352744093622*^9}},ExpressionUUID->"6f14d238-28d2-4cd1-b76e-\
780a66daa75a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "580608"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["U"]}], ")"}], " ", 
       SuperscriptBox["V", "16"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "10"]}], "-", 
      RowBox[{"64512", " ", 
       SuperscriptBox["V", 
        RowBox[{"33", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "10"]}], "-", 
      RowBox[{"64512", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["U"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "11"], " ", 
       SuperscriptBox["U", "10"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "10"]}], "-", 
      RowBox[{"580608", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["U"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "10"], " ", 
       SuperscriptBox["U", "10"], " ", 
       SqrtBox["V"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "10"]}], "-", 
      RowBox[{"64512", " ", 
       SuperscriptBox["V", 
        RowBox[{"31", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "9"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"34", "+", 
            RowBox[{"72", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"26", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
         RowBox[{"9", " ", "U", " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{"63", " ", 
       SuperscriptBox["V", "15"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "9"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"67584", "+", 
            RowBox[{"239616", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"165888", " ", "U"}], "+", 
            RowBox[{"6011", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
         RowBox[{"82944", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", "U", " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"63", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "8"], " ", 
       SuperscriptBox["U", "9"], " ", 
       SuperscriptBox["V", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "9"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9216", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "19"}], "+", 
            RowBox[{"10", " ", "U"}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6011"}], "+", 
            RowBox[{"159877", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"6011", " ", "U"}]}], ")"}], " ", "U", " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"64512", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "9"], " ", 
       SuperscriptBox["U", "9"], " ", "V", " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "9"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "19"}], "+", 
            RowBox[{"10", " ", "U"}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
         RowBox[{"2", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{"13", "-", 
            RowBox[{"36", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"13", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"21", " ", 
       SuperscriptBox["V", 
        RowBox[{"29", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "168960"}], "-", 
            RowBox[{"1105920", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"964608", " ", "U"}], "+", 
            RowBox[{"335367", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"446983", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
         RowBox[{"2048", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{"501", "+", 
            RowBox[{"972", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"541", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"56320", " ", 
          SuperscriptBox["U", "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], "+", 
      
      RowBox[{"63", " ", 
       SuperscriptBox["V", "14"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"33792", "-", 
            RowBox[{"138240", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"178176", " ", "U"}], "+", 
            RowBox[{"1104697", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"1229160", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"433487", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
         RowBox[{"6", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{"144384", "+", 
            RowBox[{"402432", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"443392", " ", "U"}], "+", 
            RowBox[{"174619", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"168960", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", 
          SuperscriptBox["U", "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], "+", 
      
      RowBox[{"63", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "6"], " ", 
       SuperscriptBox["U", "8"], " ", 
       SuperscriptBox["V", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3072", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "323"}], "+", 
            RowBox[{"190", " ", "U"}], "+", 
            RowBox[{"55", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "553912"}], "+", 
            RowBox[{"497880", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"769330", " ", "U"}], "+", 
            RowBox[{"241395", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"523857", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"433487", "+", 
            RowBox[{"71301", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"433487", " ", "U"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], "+", 
      
      RowBox[{"21", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "7"], " ", 
       SuperscriptBox["U", "8"], " ", 
       SuperscriptBox["V", "2"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1024", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "323"}], "+", 
            RowBox[{"190", " ", "U"}], "+", 
            RowBox[{"55", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
         RowBox[{"2048", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "931"}], "+", 
            RowBox[{"190", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"690", " ", "U"}], "+", 
            RowBox[{"110", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"541", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"446983", "+", 
            RowBox[{"558599", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"446983", " ", "U"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], "+", 
      
      RowBox[{"21", " ", 
       SuperscriptBox["V", 
        RowBox[{"27", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"135168", "+", 
            RowBox[{"442368", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"1880064", " ", "U"}], "+", 
            RowBox[{"4091852", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"4581273", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"2672223", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"642839", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"]}], "+", 
         RowBox[{"2", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{"2265600", "+", 
            RowBox[{"8073216", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"13128704", " ", "U"}], "+", 
            RowBox[{"10153611", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"3075211", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"2048", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1085", "+", 
            RowBox[{"1980", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"1133", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"78848", " ", 
          SuperscriptBox["U", "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}]}], ")"}]}], "+", 
      
      RowBox[{"21", " ", 
       SuperscriptBox["V", "13"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"405504", "+", 
            RowBox[{"2322432", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"11096064", " ", "U"}], "+", 
            RowBox[{"25092102", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"30503865", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"22090794", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"9339984", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"1770305", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"]}], "+", 
         RowBox[{"2", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{"2769408", "+", 
            RowBox[{"12317184", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"26895360", " ", "U"}], "+", 
            RowBox[{"30226665", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"17523288", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"4271549", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6481920", "+", 
            RowBox[{"15943680", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"16828416", " ", "U"}], "+", 
            RowBox[{"6803951", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"709632", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", 
          SuperscriptBox["U", "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}]}], ")"}]}], "+", 
      
      RowBox[{"21", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "5"], " ", 
       SuperscriptBox["U", "7"], " ", 
       SuperscriptBox["V", "3"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1024", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "969"}], "-", 
            RowBox[{"969", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"646", " ", "U"}], "+", 
            RowBox[{"514", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"77", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"77", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"]}], "+", 
         RowBox[{"2048", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5491"}], "+", 
            RowBox[{"646", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"3952", " ", "U"}], "+", 
            RowBox[{"286", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"1133", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "840296"}], "+", 
            RowBox[{"5115592", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"5027910", " ", "U"}], "+", 
            RowBox[{"2147233", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"3075211", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"642839", "-", 
            RowBox[{"100867", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"642839", " ", "U"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}]}], ")"}]}], "+", 
      
      RowBox[{"21", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "4"], " ", 
       SuperscriptBox["U", "7"], " ", 
       SuperscriptBox["V", 
        RowBox[{"7", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9216", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "969"}], "-", 
            RowBox[{"969", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"646", " ", "U"}], "+", 
            RowBox[{"514", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"77", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"77", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "22295812"}], "+", 
            RowBox[{"10508532", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"24078224", " ", "U"}], "+", 
            RowBox[{"3583437", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"6803951", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2230756", "+", 
            RowBox[{"10239668", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"7571820", " ", "U"}], "+", 
            RowBox[{"3834457", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"4271549", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1770305", "-", 
            RowBox[{"488459", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"1770305", " ", "U"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}]}], ")"}]}], "+", 
      
      RowBox[{"3", " ", 
       SuperscriptBox["V", 
        RowBox[{"25", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"236544", "+", 
            RowBox[{"3096576", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"25890816", " ", "U"}], "+", 
            RowBox[{"73627106", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"104024697", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"86381239", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"45968258", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"15383109", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"2453845", " ", 
             SuperscriptBox["U", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
         RowBox[{"18", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{"1591296", "+", 
            RowBox[{"9805824", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"30005248", " ", "U"}], "+", 
            RowBox[{"44827825", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"36179255", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"16271619", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"3304699", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"96388096", "+", 
            RowBox[{"296755200", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"426452992", " ", "U"}], "+", 
            RowBox[{"310850001", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"95921617", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"2048", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"11501", "+", 
            RowBox[{"19404", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"11605", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"698368", " ", 
          SuperscriptBox["U", "4"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}]}], ")"}]}], "+", 
      
      RowBox[{"3", " ", 
       SuperscriptBox["V", "12"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "394240"}], "-", 
            RowBox[{"967680", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"13160448", " ", "U"}], "+", 
            RowBox[{"58548238", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"104024697", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"101014410", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"60437405", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"24356031", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"6701496", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"944311", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
         RowBox[{"2", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "129024"}], "+", 
            RowBox[{"40642560", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"264026112", " ", "U"}], "+", 
            RowBox[{"559840533", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"577357074", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"339772594", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"121236048", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"21175619", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"143238144", "+", 
            RowBox[{"570737664", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"1060448256", " ", "U"}], "+", 
            RowBox[{"1033466777", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"552444552", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"136985123", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"10058496", "+", 
            RowBox[{"21530880", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"21770496", " ", "U"}], "+", 
            RowBox[{"9223115", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"6285312", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", 
          SuperscriptBox["U", "4"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}]}], ")"}]}], "+", 
      
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "2"], " ", 
       SuperscriptBox["U", "6"], " ", 
       SuperscriptBox["V", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4608", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "25194"}], "-", 
            RowBox[{"50388", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"5814", " ", "U"}], "+", 
            RowBox[{"32655", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"14276", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"2728", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"1364", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "3"], " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "62497896"}], "-", 
            RowBox[{"42362016", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"84683536", " ", "U"}], "+", 
            RowBox[{"61430971", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"15121964", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"9223115", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"8415164", "+", 
            RowBox[{"536009356", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"503242720", " ", "U"}], "+", 
            RowBox[{"132481063", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"136985123", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"40785056", "+", 
            RowBox[{"79832000", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"44864610", " ", "U"}], "+", 
            RowBox[{"26993285", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"21175619", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["U", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"944311", "-", 
            RowBox[{"91319", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"944311", " ", "U"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}]}], ")"}]}], "+", 
      
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["U"]}], ")"}], "3"], " ", 
       SuperscriptBox["U", "6"], " ", 
       SuperscriptBox["V", "4"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"512", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "25194"}], "-", 
            RowBox[{"50388", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"5814", " ", "U"}], "+", 
            RowBox[{"32655", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"14276", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"2728", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"1364", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
         RowBox[{"2048", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "3"], " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "117249"}], "-", 
            RowBox[{"107559", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"99484", " ", "U"}], "+", 
            RowBox[{"77364", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"15411", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"11605", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "150755324"}], "+", 
            RowBox[{"259843084", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"345248880", " ", "U"}], "+", 
            RowBox[{"72836467", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"95921617", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"12585268", "+", 
            RowBox[{"30798660", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"18969020", " ", "U"}], "+", 
            RowBox[{"10669725", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"9914097", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["U", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"2453845", "-", 
            RowBox[{"660039", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"2453845", " ", "U"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}]}], ")"}]}], "+", 
      
      RowBox[{
       SuperscriptBox["V", 
        RowBox[{"23", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4257792"}], "-", 
            RowBox[{"23224320", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"11225088", " ", "U"}], "+", 
            RowBox[{"257786676", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"640581165", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"777431151", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"543936645", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"235865406", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"70517367", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"16175727", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}], "+", 
            RowBox[{"2127031", " ", 
             SuperscriptBox["U", "5"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"]}], "+", 
         RowBox[{"2", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "47513088"}], "-", 
            RowBox[{"125411328", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"373008384", " ", "U"}], "+", 
            RowBox[{"1656609885", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"2349168129", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"1693017606", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"726484374", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"208033569", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"32323153", " ", 
             SuperscriptBox["U", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"364105728", "+", 
            RowBox[{"2155216896", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"5663637504", " ", "U"}], "+", 
            RowBox[{"7240977471", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"5005942155", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"2041264665", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"425161825", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"76051584", "+", 
            RowBox[{"206986752", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"264119040", " ", "U"}], "+", 
            RowBox[{"183712617", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"59018729", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"8192", " ", 
          SuperscriptBox["U", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"11628", "+", 
            RowBox[{"18414", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"11143", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
         RowBox[{"1914880", " ", 
          SuperscriptBox["U", "5"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}]}], ")"}]}], "+", 
      
      RowBox[{"3", " ", 
       SuperscriptBox["V", "11"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "243712"}], "-", 
            RowBox[{"1677312", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"2250752", " ", "U"}], "+", 
            RowBox[{"7732879", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"32068911", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"51545186", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"45968258", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"24356031", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"7835263", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"1705984", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}], "+", 
            RowBox[{"329728", " ", 
             SuperscriptBox["U", "5"]}], "+", 
            RowBox[{"43008", " ", 
             SuperscriptBox["U", 
              RowBox[{"11", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"]}], "+", 
         RowBox[{"6", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7257600"}], "-", 
            RowBox[{"33578496", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"24213504", " ", "U"}], "+", 
            RowBox[{"106127679", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"259104804", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"252536025", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"129628992", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"40008933", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"9208312", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"1325311", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8687616"}], "+", 
            RowBox[{"373911552", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"2111004672", " ", "U"}], "+", 
            RowBox[{"4029597215", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"3673668324", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"1855077710", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"595063920", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"108502103", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"42876288", "+", 
            RowBox[{"159159168", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"262894848", " ", "U"}], "+", 
            RowBox[{"229271941", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"115818648", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"29856989", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"60829440", "+", 
            RowBox[{"117743616", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"111783936", " ", "U"}], "+", 
            RowBox[{"47988169", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
         RowBox[{"5744640", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", 
          SuperscriptBox["U", "5"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}]}], ")"}]}], "+", 
      
      RowBox[{"3", " ", 
       SuperscriptBox["U", "5"], " ", 
       SuperscriptBox["V", 
        RowBox[{"11", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1536", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "92378"}], "-", 
            RowBox[{"277134", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"193154", " ", "U"}], "+", 
            RowBox[{"125297", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"184675", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"57932", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"11220", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"3740", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "4"], " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "480809856"}], "-", 
            RowBox[{"843230592", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"273931584", " ", "U"}], "+", 
            RowBox[{"1065238335", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"504095035", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"128156909", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"47988169", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "3"], " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "25431048"}], "+", 
            RowBox[{"127569552", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"330417896", " ", "U"}], "+", 
            RowBox[{"200283501", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"63323286", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"29856989", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"284987036", "+", 
            RowBox[{"639999236", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"426822192", " ", "U"}], "+", 
            RowBox[{"164450801", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"108502103", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["U", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3396244", "+", 
            RowBox[{"6267028", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"4264960", " ", "U"}], "+", 
            RowBox[{"2719487", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"1325311", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
         RowBox[{"43008", " ", 
          SuperscriptBox["U", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"4", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"3", " ", "U"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}]}], ")"}]}], "+", 
      
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["U"]}], ")"}], " ", 
       SuperscriptBox["U", "5"], " ", 
       SuperscriptBox["V", "5"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"512", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "92378"}], "-", 
            RowBox[{"277134", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"193154", " ", "U"}], "+", 
            RowBox[{"125297", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"184675", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"57932", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"11220", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"3740", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"]}], "+", 
         RowBox[{"512", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "4"], " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2636972"}], "-", 
            RowBox[{"5105984", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"52972", " ", "U"}], "+", 
            RowBox[{"4079635", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"1868360", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"418528", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"178288", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "3"], " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "211669112"}], "+", 
            RowBox[{"6208928", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"595568560", " ", "U"}], "+", 
            RowBox[{"393660089", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"111381028", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"59018729", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"641526676", "+", 
            RowBox[{"2140150020", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"1605792160", " ", "U"}], "+", 
            RowBox[{"509706285", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"425161825", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"78099872", "+", 
            RowBox[{"140592640", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"80721270", " ", "U"}], "+", 
            RowBox[{"50551655", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"32323153", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
         RowBox[{
          SuperscriptBox["U", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"2127031", "+", 
            RowBox[{"840521", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"2127031", " ", "U"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}]}], ")"}]}], "+", 
      
      RowBox[{
       SuperscriptBox["U", "4"], " ", 
       SuperscriptBox["V", 
        RowBox[{"13", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2304", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "151164"}], "-", 
            RowBox[{"604656", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"739024", " ", "U"}], "-", 
            RowBox[{"15661", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"609196", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"433571", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"109504", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"20576", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"5144", " ", 
             SuperscriptBox["U", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "3"], " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "900889216"}], "-", 
            RowBox[{"2522335488", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"1089841408", " ", "U"}], "+", 
            RowBox[{"2556322969", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"2896711190", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"1052631694", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"252265470", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"67985749", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "926943104"}], "+", 
            RowBox[{"950300032", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"8673464576", " ", "U"}], "+", 
            RowBox[{"10953733885", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"5258883203", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"1598773039", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"495164737", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"227123416", "+", 
            RowBox[{"1029848472", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"1819873248", " ", "U"}], "+", 
            RowBox[{"1602646359", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"820145055", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"318934143", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"84287255", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{
          SuperscriptBox["U", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"255069004", "+", 
            RowBox[{"509755212", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"395315200", " ", "U"}], "+", 
            RowBox[{"222404391", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"87323431", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
         RowBox[{"71680", " ", 
          SuperscriptBox["U", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"31", "+", 
            RowBox[{"36", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"23", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
         RowBox[{"7168", " ", 
          SuperscriptBox["U", "6"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}]}], ")"}]}], "+", 
      
      RowBox[{"2", " ", 
       SuperscriptBox["U", "3"], " ", 
       SuperscriptBox["V", 
        RowBox[{"15", "/", "2"}]], " ", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"288", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "325584"}], "-", 
            RowBox[{"1627920", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"2790720", " ", "U"}], "-", 
            RowBox[{"1203975", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"1938845", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"2722627", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"1306535", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"277120", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"48800", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"9760", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1496049408"}], "-", 
            RowBox[{"5730354432", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"5888626688", " ", "U"}], "+", 
            RowBox[{"3042632893", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"9742898027", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"6722534122", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"2032725878", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"451760497", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"95284423", " ", 
             SuperscriptBox["U", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "707701888"}], "-", 
            RowBox[{"1353958272", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"4258771712", " ", "U"}], "+", 
            RowBox[{"16321892763", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"21089716587", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"13624878018", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"5060509282", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"1362324411", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"253841227", " ", 
             SuperscriptBox["U", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1302839936", "+", 
            RowBox[{"6314274432", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"11989285056", " ", "U"}], "+", 
            RowBox[{"11239746375", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"5886162975", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"2161101933", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"538528213", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["U", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"78531576", "+", 
            RowBox[{"165171960", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"140080640", " ", "U"}], "+", 
            RowBox[{"79589889", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"28923649", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
         RowBox[{"5120", " ", 
          SuperscriptBox["U", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"1165", "+", 
            RowBox[{"1476", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"913", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
         RowBox[{"17920", " ", 
          SuperscriptBox["U", "6"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}]}], ")"}]}], "+", 
      
      RowBox[{"2", " ", 
       SuperscriptBox["U", "2"], " ", 
       SuperscriptBox["V", 
        RowBox[{"17", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"18", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1736448"}], "-", 
            RowBox[{"10418688", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"22573824", " ", "U"}], "-", 
            RowBox[{"16339029", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"14090754", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"35630022", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"27558370", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"10084347", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"1880320", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"314880", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}], "+", 
            RowBox[{"52480", " ", 
             SuperscriptBox["U", "5"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"]}], "+", 
         RowBox[{"4", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "203519232"}], "-", 
            RowBox[{"1190923776", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"2522186496", " ", "U"}], "-", 
            RowBox[{"1691251407", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"1966511449", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"4646444391", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"3794197551", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"1602646359", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"399794223", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"79589889", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}], "+", 
            RowBox[{"11707961", " ", 
             SuperscriptBox["U", "5"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1311535872"}], "-", 
            RowBox[{"3076220160", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"5596176896", " ", "U"}], "+", 
            RowBox[{"26365388409", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"35451345753", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"23070273330", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"8394256578", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"2161101933", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"390904957", " ", 
             SuperscriptBox["U", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"649847936", "+", 
            RowBox[{"3362965632", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"6874478208", " ", "U"}], "+", 
            RowBox[{"6879388431", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"3760210647", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"1362324411", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"322681843", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{
          SuperscriptBox["U", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"525257088", "+", 
            RowBox[{"1169993088", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"1092237312", " ", "U"}], "+", 
            RowBox[{"642329343", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"222152447", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
         RowBox[{"10240", " ", 
          SuperscriptBox["U", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"1659", "+", 
            RowBox[{"2196", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"1363", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
         RowBox[{"104960", " ", 
          SuperscriptBox["U", "6"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}]}], ")"}]}], "+", 
      
      RowBox[{"U", " ", 
       SuperscriptBox["V", 
        RowBox[{"19", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", "3", ",", "4"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"72", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "153216"}], "-", 
            RowBox[{"1225728", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"3779328", " ", "U"}], "-", 
            RowBox[{"4944786", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"533232", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"11178237", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"17138616", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"13450176", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"6074792", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"1566757", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}], "+", 
            RowBox[{"241920", " ", 
             SuperscriptBox["U", "5"]}], "+", 
            RowBox[{"35840", " ", 
             SuperscriptBox["U", 
              RowBox[{"11", "/", "2"}]]}], "+", 
            RowBox[{"4480", " ", 
             SuperscriptBox["U", "6"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"]}], "+", 
         RowBox[{"U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "546674688"}], "-", 
            RowBox[{"3206504448", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"6479972352", " ", "U"}], "-", 
            RowBox[{"2944945059", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"8669875401", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"16185506205", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"12389059501", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"4974283263", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"1166226331", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"222404391", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}], "+", 
            RowBox[{"32381359", " ", 
             SuperscriptBox["U", "5"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "190399104"}], "-", 
            RowBox[{"489742848", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"719870976", " ", "U"}], "+", 
            RowBox[{"3815010087", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"5254986543", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"3453285738", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"1257813650", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"318934143", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"55517455", " ", 
             SuperscriptBox["U", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"928832256", "+", 
            RowBox[{"5109191424", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"11291013888", " ", "U"}], "+", 
            RowBox[{"12127537815", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"7030944975", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"2589102513", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"586083833", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["U", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"305001856", "+", 
            RowBox[{"718773120", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"738399232", " ", "U"}], "+", 
            RowBox[{"456222717", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"153163261", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
         RowBox[{"4096", " ", 
          SuperscriptBox["U", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"16489", "+", 
            RowBox[{"23148", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"14249", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
         RowBox[{"624640", " ", 
          SuperscriptBox["U", "6"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}]}], ")"}]}], "+", 
      
      RowBox[{
       SuperscriptBox["V", 
        RowBox[{"21", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "64512"}], "-", 
            RowBox[{"516096", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"1161216", " ", "U"}], "+", 
            RowBox[{"782523", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"8604120", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"18705561", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"21793296", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"15383109", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"6701496", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"1797303", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}], "+", 
            RowBox[{"329728", " ", 
             SuperscriptBox["U", "5"]}], "+", 
            RowBox[{"57344", " ", 
             SuperscriptBox["U", 
              RowBox[{"11", "/", "2"}]]}], "+", 
            RowBox[{"7168", " ", 
             SuperscriptBox["U", "6"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"]}], "+", 
         RowBox[{"2", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "48577536"}], "-", 
            RowBox[{"285659136", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"508677120", " ", "U"}], "+", 
            RowBox[{"78582105", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"1470834603", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"2194138149", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"1553022297", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"589663515", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"131272925", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"24475383", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}], "+", 
            RowBox[{"3400447", " ", 
             SuperscriptBox["U", "5"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "521321472"}], "-", 
            RowBox[{"1356300288", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"2561384448", " ", "U"}], "+", 
            RowBox[{"12599849829", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"17426764953", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"11675421318", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"4410396490", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"1144365021", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"189763501", " ", 
             SuperscriptBox["U", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"117573120", "+", 
            RowBox[{"680182272", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"1637452800", " ", "U"}], "+", 
            RowBox[{"1905867543", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"1193296575", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"458682759", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"99814879", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"511324416", "+", 
            RowBox[{"1289164032", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"1470433280", " ", "U"}], "+", 
            RowBox[{"960328755", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"314189875", " ", 
             SuperscriptBox["U", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
         RowBox[{"4096", " ", 
          SuperscriptBox["U", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"22669", "+", 
            RowBox[{"33660", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"20629", " ", "U"}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
         RowBox[{"1316864", " ", 
          SuperscriptBox["U", "6"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}]}], ")"}]}], "+", 
      
      RowBox[{
       SuperscriptBox["U", "4"], " ", 
       SuperscriptBox["V", "6"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"256", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "151164"}], "-", 
            RowBox[{"604656", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"739024", " ", "U"}], "-", 
            RowBox[{"15661", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"609196", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"433571", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"109504", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"20576", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"5144", " ", 
             SuperscriptBox["U", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"]}], "+", 
         RowBox[{"512", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "4"], " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3241628"}], "-", 
            RowBox[{"9556924", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"6029764", " ", "U"}], "+", 
            RowBox[{"5680897", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"7576805", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"2555032", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"555880", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"165032", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "3"], " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1748701312"}], "-", 
            RowBox[{"2192797824", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"3776899008", " ", "U"}], "+", 
            RowBox[{"6935934885", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"3313943865", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"924810495", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"314189875", " ", 
             SuperscriptBox["U", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"129787944", "+", 
            RowBox[{"754686384", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"1180777592", " ", "U"}], "+", 
            RowBox[{"677955983", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"240021394", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"99814879", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{
          SuperscriptBox["U", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"601753972", "+", 
            RowBox[{"1785865824", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"1976595196", " ", "U"}], "+", 
            RowBox[{"1166226331", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"563506488", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"189763501", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"7234708", "+", 
            RowBox[{"8709120", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"6128640", " ", "U"}], "+", 
            RowBox[{"3400447", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
         RowBox[{"64512", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", 
          SuperscriptBox["U", "6"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}]}], ")"}]}], "+", 
      
      RowBox[{
       SuperscriptBox["U", "3"], " ", 
       SuperscriptBox["V", "7"], " ", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"64", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "325584"}], "-", 
            RowBox[{"1627920", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"2790720", " ", "U"}], "-", 
            RowBox[{"1203975", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"1938845", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"2722627", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"1306535", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"277120", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"48800", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"9760", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"]}], "+", 
         RowBox[{"128", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "3"], " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "10651248"}], "-", 
            RowBox[{"42139872", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"49437088", " ", "U"}], "+", 
            RowBox[{"4889163", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"50039922", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"35386107", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"9713088", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"1995072", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"455968", " ", 
             SuperscriptBox["U", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1137817984"}], "-", 
            RowBox[{"2739722752", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"556781568", " ", "U"}], "+", 
            RowBox[{"6399980001", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"6157264710", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"2375207166", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"615920110", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"153163261", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"500855424", "+", 
            RowBox[{"5411284992", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"17336341632", " ", "U"}], "+", 
            RowBox[{"25220692149", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"19089468512", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"8394256578", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"2685651984", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"586083833", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["U", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"174606744", "+", 
            RowBox[{"541612224", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"642736288", " ", "U"}], "+", 
            RowBox[{"399794223", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"180722952", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"55517455", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
         RowBox[{
          SuperscriptBox["U", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"66889708", "+", 
            RowBox[{"92252160", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"69027840", " ", "U"}], "+", 
            RowBox[{"32381359", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
         RowBox[{"322560", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", 
          SuperscriptBox["U", "6"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}]}], ")"}]}], "+", 
      
      RowBox[{"2", " ", 
       SuperscriptBox["U", "2"], " ", 
       SuperscriptBox["V", "8"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1736448"}], "-", 
            RowBox[{"10418688", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"22573824", " ", "U"}], "-", 
            RowBox[{"16339029", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"14090754", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"35630022", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"27558370", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"10084347", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"1880320", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"314880", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}], "+", 
            RowBox[{"52480", " ", 
             SuperscriptBox["U", "5"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"]}], "+", 
         RowBox[{"128", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2875992"}], "-", 
            RowBox[{"14271432", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"23891664", " ", "U"}], "-", 
            RowBox[{"8455131", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"20501601", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"27155061", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"13311349", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"3093280", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"587600", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"109040", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1938895104"}], "-", 
            RowBox[{"8727602688", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"10882018560", " ", "U"}], "+", 
            RowBox[{"7664716965", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"33259647720", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"35839815549", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"19089468512", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"5886162975", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"1357042680", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"222152447", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"125745280", "+", 
            RowBox[{"2485665792", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"9335124736", " ", "U"}], "+", 
            RowBox[{"14656617091", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"11523599152", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"5060509282", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"1541812176", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"322681843", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{
          SuperscriptBox["U", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1096843904", "+", 
            RowBox[{"3557320704", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"4541859520", " ", "U"}], "+", 
            RowBox[{"3031531295", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"1357042680", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"390904957", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["U", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"21974840", "+", 
            RowBox[{"32601600", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"25781760", " ", "U"}], "+", 
            RowBox[{"11707961", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
         RowBox[{"944640", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", 
          SuperscriptBox["U", "6"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}]}], ")"}]}], "+", 
      
      RowBox[{"2", " ", "U", " ", 
       SuperscriptBox["V", "9"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
       RowBox[{"w", "[", 
        RowBox[{"1", ",", "3", ",", "4"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["U"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "153216"}], "-", 
            RowBox[{"1072512", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"2706816", " ", "U"}], "-", 
            RowBox[{"2237970", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"2771202", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"8407035", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"8731581", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"4718595", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"1356197", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"210560", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}], "+", 
            RowBox[{"31360", " ", 
             SuperscriptBox["U", "5"]}], "+", 
            RowBox[{"4480", " ", 
             SuperscriptBox["U", 
              RowBox[{"11", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"]}], "+", 
         RowBox[{"2", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "61490688"}], "-", 
            RowBox[{"428391936", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"1148711424", " ", "U"}], "-", 
            RowBox[{"1298365761", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"102683295", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"2023328346", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"2487705562", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"1493855775", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"494148799", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"98828800", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}], "+", 
            RowBox[{"17256960", " ", 
             SuperscriptBox["U", "5"]}], "+", 
            RowBox[{"2337280", " ", 
             SuperscriptBox["U", 
              RowBox[{"11", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "268308096"}], "-", 
            RowBox[{"1223849088", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"1488430080", " ", "U"}], "+", 
            RowBox[{"1299007617", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"5072599344", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"5348991087", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"2776710952", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"820145055", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"180722952", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"28923649", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"19342080", "+", 
            RowBox[{"3250298880", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"14433288704", " ", "U"}], "+", 
            RowBox[{"24360212817", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"19966387840", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"8951594018", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"2685651984", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"538528213", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"598801024", "+", 
            RowBox[{"2026243584", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"2789419648", " ", "U"}], "+", 
            RowBox[{"2013385351", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"922246632", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"253841227", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
         RowBox[{
          SuperscriptBox["U", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"158501248", "+", 
            RowBox[{"256518144", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"215230464", " ", "U"}], "+", 
            RowBox[{"95284423", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
         RowBox[{"2810880", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", 
          SuperscriptBox["U", "6"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}]}], ")"}]}], "+", 
      
      RowBox[{
       SuperscriptBox["V", "10"], " ", 
       SuperscriptBox[
        RowBox[{"w", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "64512"}], "-", 
            RowBox[{"580608", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"1677312", " ", "U"}], "-", 
            RowBox[{"378693", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"9386643", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"27309681", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"40498857", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"37176405", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"22084605", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"8498799", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}], "+", 
            RowBox[{"2127031", " ", 
             SuperscriptBox["U", "5"]}], "+", 
            RowBox[{"387072", " ", 
             SuperscriptBox["U", 
              RowBox[{"11", "/", "2"}]]}], "+", 
            RowBox[{"64512", " ", 
             SuperscriptBox["U", "6"]}], "+", 
            RowBox[{"7168", " ", 
             SuperscriptBox["U", 
              RowBox[{"13", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"]}], "+", 
         RowBox[{"4", " ", "U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "10870272"}], "-", 
            RowBox[{"75769344", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"188493312", " ", "U"}], "-", 
            RowBox[{"143390205", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"233130555", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"650107794", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"671043618", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"367970499", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"110656955", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"19192320", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}], "+", 
            RowBox[{"3064320", " ", 
             SuperscriptBox["U", "5"]}], "+", 
            RowBox[{"412160", " ", 
             SuperscriptBox["U", 
              RowBox[{"11", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "726899712"}], "-", 
            RowBox[{"3335592960", " ", 
             SqrtBox["U"]}], "-", 
            RowBox[{"3588931584", " ", "U"}], "+", 
            RowBox[{"5569439253", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"17271740916", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"17516454849", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"8911807180", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"2592677691", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}], "+", 
            RowBox[{"563506488", " ", 
             SuperscriptBox["U", "4"]}], "+", 
            RowBox[{"87323431", " ", 
             SuperscriptBox["U", 
              RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["U", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12418560"}], "+", 
            RowBox[{"377975808", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"1979698176", " ", "U"}], "+", 
            RowBox[{"3578101767", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"3074570000", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"1439472978", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}], "+", 
            RowBox[{"439651152", " ", 
             SuperscriptBox["U", "3"]}], "+", 
            RowBox[{"84287255", " ", 
             SuperscriptBox["U", 
              RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["U", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"935771904", "+", 
            RowBox[{"3312755712", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"4963736320", " ", "U"}], "+", 
            RowBox[{"3913955055", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            RowBox[{"1867380120", " ", 
             SuperscriptBox["U", "2"]}], "+", 
            RowBox[{"495164737", " ", 
             SuperscriptBox["U", 
              RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["U", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"99246976", "+", 
            RowBox[{"174449664", " ", 
             SqrtBox["U"]}], "+", 
            RowBox[{"155649024", " ", "U"}], "+", 
            RowBox[{"67985749", " ", 
             SuperscriptBox["U", 
              RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
         RowBox[{"11851776", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], " ", 
          SuperscriptBox["U", "6"], " ", 
          SuperscriptBox[
           RowBox[{"w", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}]}], ")"}]}]}], 
     ")"}], " ", 
    RowBox[{"x2", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"2", ",", "4"}], "]"}], 
     RowBox[{"21", "/", "2"}]]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"4224", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["U"], "+", 
       SqrtBox["V"]}], ")"}], "9"], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "11"], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"1", ",", "4"}], "]"}], "11"], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"2", ",", "3"}], "]"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"x2", "[", 
      RowBox[{"3", ",", "4"}], "]"}], 
     RowBox[{"3", "/", "2"}]]}], ")"}]}]], "Input",
 CellChangeTimes->{
  3.790351649826954*^9, 3.79035171986959*^9, {3.7903517697207537`*^9, 
   3.790351775787382*^9}, 3.790351808171679*^9, {3.790351859721119*^9, 
   3.7903518802730923`*^9}, 3.7903519542246103`*^9, 3.790352069628084*^9, 
   3.790352119377741*^9, 3.7903522526199017`*^9, 3.790352438762587*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"25eb4b27-d280-4e5a-9a45-2d77a96d4574"]
}, Closed]],

Cell[CellGroupData[{

Cell["<12 0 0 0>", "Section",
 CellChangeTimes->{{3.790352728709255*^9, 
  3.790352745453746*^9}},ExpressionUUID->"e65ffff2-bb0a-46ce-a97d-\
3c791d29111b"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"118947840", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["U"]}], ")"}], " ", 
         SuperscriptBox["V", "19"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "12"]}], "+", 
        RowBox[{"10813440", " ", 
         SuperscriptBox["V", 
          RowBox[{"39", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "12"]}], "+", 
        RowBox[{"10813440", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox["U"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], "13"], " ", 
         SuperscriptBox["U", "12"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "12"]}], "+", 
        RowBox[{"118947840", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox["U"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], "12"], " ", 
         SuperscriptBox["U", "12"], " ", 
         SqrtBox["V"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "12"]}], "+", 
        RowBox[{"10813440", " ", 
         SuperscriptBox["V", 
          RowBox[{"37", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "11"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"53", "+", 
              RowBox[{"110", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"43", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
           RowBox[{"11", " ", "U", " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"165", " ", 
         SuperscriptBox["V", "18"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "11"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9371648", "+", 
              RowBox[{"30998528", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"23789568", " ", "U"}], "+", 
              RowBox[{"3191443", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
           RowBox[{"7929856", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["U"]}], ")"}], " ", "U", " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"165", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], "10"], " ", 
         SuperscriptBox["U", "11"], " ", 
         SuperscriptBox["V", 
          RowBox[{"3", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "11"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"720896", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "23"}], "+", 
              RowBox[{"12", " ", "U"}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3191443"}], "+", 
              RowBox[{"20598125", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"3191443", " ", "U"}]}], ")"}], " ", "U", " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"10813440", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], "11"], " ", 
         SuperscriptBox["U", "11"], " ", "V", " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "11"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "23"}], "+", 
              RowBox[{"12", " ", "U"}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "43"}], "+", 
              RowBox[{"110", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"43", " ", "U"}]}], ")"}], " ", "U", " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"165", " ", 
         SuperscriptBox["V", 
          RowBox[{"35", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "14483456"}], "-", 
              RowBox[{"72089600", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"78512128", " ", "U"}], "-", 
              RowBox[{"11316305", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"12014511", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
           RowBox[{"65536", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{"617", "+", 
              RowBox[{"1210", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"657", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"1703936", " ", 
            SuperscriptBox["U", "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], 
        "-", 
        RowBox[{"330", " ", 
         SuperscriptBox["V", "17"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4685824"}], "-", 
              RowBox[{"43614208", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"49741824", " ", "U"}], "+", 
              RowBox[{"29587436", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"71737963", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"29397149", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
           RowBox[{"22", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{"2899968", "+", 
              RowBox[{"8306688", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"8962048", " ", "U"}], "+", 
              RowBox[{"3408363", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"9371648", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["U"]}], ")"}], " ", 
            SuperscriptBox["U", "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], 
        "-", 
        RowBox[{"165", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], "9"], " ", 
         SuperscriptBox["U", "10"], " ", 
         SuperscriptBox["V", "2"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"65536", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "161"}], "+", 
              RowBox[{"92", " ", "U"}], "+", 
              RowBox[{"26", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
           RowBox[{"65536", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1173"}], "+", 
              RowBox[{"184", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"804", " ", "U"}], "+", 
              RowBox[{"104", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"657", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"12014511", "+", 
              RowBox[{"35345327", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"12014511", " ", "U"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], 
        "-", 
        RowBox[{"330", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], "8"], " ", 
         SuperscriptBox["U", "10"], " ", 
         SuperscriptBox["V", 
          RowBox[{"5", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"360448", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "161"}], "+", 
              RowBox[{"92", " ", "U"}], "+", 
              RowBox[{"26", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
           RowBox[{"2", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "47066322"}], "+", 
              RowBox[{"28752266", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"52220046", " ", "U"}], "+", 
              RowBox[{"13893451", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"37491993", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"29397149", "+", 
              RowBox[{"16453484", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"29397149", " ", "U"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], 
        "-", 
        RowBox[{"33", " ", 
         SuperscriptBox["V", 
          RowBox[{"33", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"46858240", "-", 
              RowBox[{"79298560", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"522649600", " ", "U"}], "+", 
              RowBox[{"2560140175", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"3813224250", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"2516306760", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"633127614", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"]}], "+", 
           RowBox[{"4", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{"349552640", "+", 
              RowBox[{"1297612800", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"2080112640", " ", "U"}], "+", 
              RowBox[{"1569146975", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"458508383", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"131072", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3805", "+", 
              RowBox[{"7150", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"3991", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"15335424", " ", 
            SuperscriptBox["U", "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}]}], ")"}]}], 
        "-", 
        RowBox[{"33", " ", 
         SuperscriptBox["V", "16"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"140574720", "+", 
              RowBox[{"594739200", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"3060203520", " ", "U"}], "+", 
              RowBox[{"8289785175", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"11948906475", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"9841451930", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"4448096994", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"855787324", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"]}], "+", 
           RowBox[{"8", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{"278896640", "+", 
              RowBox[{"1273733120", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"2717777920", " ", "U"}], "+", 
              RowBox[{"3032858645", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1737222619", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"409445299", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"868679680", "+", 
              RowBox[{"2274426880", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"2408513536", " ", "U"}], "+", 
              RowBox[{"944560461", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"168689664", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["U"]}], ")"}], " ", 
            SuperscriptBox["U", "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}]}], ")"}]}], 
        "-", 
        RowBox[{"66", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], "7"], " ", 
         SuperscriptBox["U", "9"], " ", 
         SuperscriptBox["V", "3"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"32768", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3059"}], "-", 
              RowBox[{"3059", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"1932", " ", "U"}], "+", 
              RowBox[{"1568", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"234", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"234", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"]}], "+", 
           RowBox[{"32768", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "42343"}], "+", 
              RowBox[{"3864", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"28428", " ", "U"}], "+", 
              RowBox[{"1664", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"7982", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "278290718"}], "+", 
              RowBox[{"625728678", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"710397570", " ", "U"}], "+", 
              RowBox[{"264886557", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"458508383", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"105521269", "+", 
              RowBox[{"2700616", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"105521269", " ", "U"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}]}], ")"}]}], 
        "-", 
        RowBox[{"66", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], "6"], " ", 
         SuperscriptBox["U", "9"], " ", 
         SuperscriptBox["V", 
          RowBox[{"7", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"360448", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3059"}], "-", 
              RowBox[{"3059", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"1932", " ", "U"}], "+", 
              RowBox[{"1568", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"234", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"234", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3706146864"}], "+", 
              RowBox[{"1242402672", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"3397064344", " ", "U"}], "+", 
              RowBox[{"425167847", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"944560461", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"31511936", "+", 
              RowBox[{"818712854", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"687759495", " ", "U"}], "+", 
              RowBox[{"310003876", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"409445299", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"427893662", "-", 
              RowBox[{"84580187", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"427893662", " ", "U"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}]}], ")"}]}], 
        "-", 
        RowBox[{"66", " ", 
         SuperscriptBox["V", 
          RowBox[{"31", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{"14057472", "+", 
              RowBox[{"95158272", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"549322752", " ", "U"}], "+", 
              RowBox[{"1569194727", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"2457679125", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"2342115088", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"1404223338", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"496556357", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"78817390", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
           RowBox[{"4", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{"318545920", "+", 
              RowBox[{"1794129920", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"4953907200", " ", "U"}], "+", 
              RowBox[{"7337702175", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"6096639756", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"2766675670", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"543514949", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2208399360", "+", 
              RowBox[{"7281049600", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"10838212608", " ", "U"}], "+", 
              RowBox[{"7981651535", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"2389333583", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"65536", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"7219", "+", 
              RowBox[{"12870", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"7423", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"12353536", " ", 
            SuperscriptBox["U", "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}]}], ")"}]}], 
        "-", 
        RowBox[{"66", " ", 
         SuperscriptBox["V", "15"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"23429120", "+", 
              RowBox[{"297369600", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"2746613760", " ", "U"}], "+", 
              RowBox[{"9625803600", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"17441396280", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"19011578530", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"13465818702", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"6338817470", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"1852174665", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"252962975", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
           RowBox[{"4", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{"220323840", "+", 
              RowBox[{"1709875200", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"6532669440", " ", "U"}], "+", 
              RowBox[{"12618964650", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"13604461385", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"8689462236", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"3211988769", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"539790684", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2082488320", "+", 
              RowBox[{"8505671680", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"16221929472", " ", "U"}], "+", 
              RowBox[{"16623050014", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"9150508939", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"2195901409", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"921141248", "+", 
              RowBox[{"2180349952", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"2253881344", " ", "U"}], "+", 
              RowBox[{"917216989", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"135888896", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["U"]}], ")"}], " ", 
            SuperscriptBox["U", "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}]}], ")"}]}], 
        "-", 
        RowBox[{"66", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], "4"], " ", 
         SuperscriptBox["U", "8"], " ", 
         SuperscriptBox["V", 
          RowBox[{"9", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"180224", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "14858"}], "-", 
              RowBox[{"29716", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"4370", " ", "U"}], "+", 
              RowBox[{"17921", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"7966", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1508", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"754", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7382359584"}], "-", 
              RowBox[{"5665798272", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"8270203200", " ", "U"}], "+", 
              RowBox[{"6142611905", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1414986612", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"917216989", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1961365584"}], "+", 
              RowBox[{"7424796864", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"8085738348", " ", "U"}], "+", 
              RowBox[{"1828998106", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"2195901409", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"247963434", "+", 
              RowBox[{"582358464", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"343313475", " ", "U"}], "+", 
              RowBox[{"188848673", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"179930228", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"50592595", "-", 
              RowBox[{"16286768", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"50592595", " ", "U"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}]}], ")"}]}], 
        "-", 
        RowBox[{"66", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], "5"], " ", 
         SuperscriptBox["U", "8"], " ", 
         SuperscriptBox["V", "4"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16384", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "14858"}], "-", 
              RowBox[{"29716", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"4370", " ", "U"}], "+", 
              RowBox[{"17921", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"7966", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1508", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"754", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
           RowBox[{"32768", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "163001"}], "-", 
              RowBox[{"152513", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"125580", " ", "U"}], "+", 
              RowBox[{"99440", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"18798", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"14846", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5715456528"}], "+", 
              RowBox[{"5544946128", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"8689285256", " ", "U"}], "+", 
              RowBox[{"1575682797", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"2389333583", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"406176472", "+", 
              RowBox[{"1429274362", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"973996965", " ", "U"}], "+", 
              RowBox[{"494414024", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"543514949", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"78817390", "-", 
              RowBox[{"23652017", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"78817390", " ", "U"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}]}], ")"}]}], 
        "-", 
        RowBox[{"22", " ", 
         SuperscriptBox["V", 
          RowBox[{"29", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "70287360"}], "-", 
              RowBox[{"118947840", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"4590305280", " ", "U"}], "+", 
              RowBox[{"23537920905", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"52324188840", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"66663368520", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"54033413616", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"29569597221", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"11230968075", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"2791254180", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"338304595", " ", 
               SuperscriptBox["U", "5"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"]}], "+", 
           RowBox[{"4", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "28385280"}], "+", 
              RowBox[{"2141061120", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"17550213120", " ", "U"}], "+", 
              RowBox[{"48187114695", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"66508472847", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"53352701832", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"26643649725", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"8177126265", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"1202826800", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"8237137920", "+", 
              RowBox[{"43205099520", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"106234626048", " ", "U"}], "+", 
              RowBox[{"139828504434", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"104842605117", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"45013219680", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"8988659069", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"8062943232", "+", 
              RowBox[{"23856611328", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"32711245824", " ", "U"}], "+", 
              RowBox[{"23506516605", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"7262894717", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"32768", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"73023", "+", 
              RowBox[{"124410", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"72553", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"45580288", " ", 
            SuperscriptBox["U", "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}]}], ")"}]}], 
        "-", 
        RowBox[{"11", " ", 
         SuperscriptBox["V", "14"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "217251840"}], "-", 
              RowBox[{"1308426240", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"1567948800", " ", "U"}], "+", 
              RowBox[{"24869355525", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"73730373750", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"114069471180", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"108066827232", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"66871236720", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"28372220400", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"8670032790", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"1860192730", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"206269897", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"]}], "+", 
           RowBox[{"8", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "744775680"}], "-", 
              RowBox[{"2453299200", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"7169310720", " ", "U"}], "+", 
              RowBox[{"43316116200", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"82433831550", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"82805815470", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"50035646751", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"19604605815", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"5053968535", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"665540527", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"6025789440", "+", 
              RowBox[{"47403417600", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"165217812480", " ", "U"}], "+", 
              RowBox[{"286919261769", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"274628935593", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"155994744357", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"53862030079", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"9237251998", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"8590761984", "+", 
              RowBox[{"32417882112", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"56004280320", " ", "U"}], "+", 
              RowBox[{"52963612437", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"28192662641", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"6953190725", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"20372422656", "+", 
              RowBox[{"44488654848", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"44149833728", " ", "U"}], "+", 
              RowBox[{"18181585253", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"1002766336", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["U"]}], ")"}], " ", 
            SuperscriptBox["U", "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}]}], ")"}]}], 
        "-", 
        RowBox[{"22", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], "3"], " ", 
         SuperscriptBox["U", "7"], " ", 
         SuperscriptBox["V", "5"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8192", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "148580"}], "-", 
              RowBox[{"445740", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"326876", " ", "U"}], "+", 
              RowBox[{"163877", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"269635", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"86468", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"16692", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"5564", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"]}], "+", 
           RowBox[{"16384", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "4"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2392138"}], "-", 
              RowBox[{"4665412", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"319010", " ", "U"}], "+", 
              RowBox[{"3335795", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1533982", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"331604", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"145106", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "37164802592"}], "-", 
              RowBox[{"13797066880", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"71496986944", " ", "U"}], "+", 
              RowBox[{"48683223521", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"12807956980", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"7262894717", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"4456489328", "+", 
              RowBox[{"39769125888", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"33601011980", " ", "U"}], "+", 
              RowBox[{"8918734734", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"8988659069", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"468791150", "+", 
              RowBox[{"916747240", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"496488357", " ", "U"}], "+", 
              RowBox[{"289097627", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"240565360", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"67660919", "-", 
              RowBox[{"16963484", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"67660919", " ", "U"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}]}], ")"}]}], 
        "-", 
        RowBox[{"11", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], "2"], " ", 
         SuperscriptBox["U", "7"], " ", 
         SuperscriptBox["V", 
          RowBox[{"11", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"180224", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "148580"}], "-", 
              RowBox[{"445740", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"326876", " ", "U"}], "+", 
              RowBox[{"163877", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"269635", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"86468", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"16692", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"5564", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "4"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "220713720064"}], "-", 
              RowBox[{"401993334016", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"60694988800", " ", "U"}], "+", 
              RowBox[{"408549736595", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"192436747231", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"46758092537", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"18181585253", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "17320496000"}], "+", 
              RowBox[{"14469965216", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"75083450704", " ", "U"}], "+", 
              RowBox[{"46739604491", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"13526481709", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"6953190725", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"15972539392", "+", 
              RowBox[{"49756203216", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"35237261836", " ", "U"}], "+", 
              RowBox[{"10798733907", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"9237251998", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1611126248", "+", 
              RowBox[{"2884532782", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"1543762215", " ", "U"}], "+", 
              RowBox[{"935896208", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"665540527", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"206269897", "-", 
              RowBox[{"3763657", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"206269897", " ", "U"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}]}], ")"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox["V", 
          RowBox[{"27", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1546321920"}], "-", 
              RowBox[{"11894784000", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"16414801920", " ", "U"}], "+", 
              RowBox[{"84484625775", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"394313913675", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"772897979040", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"888744034332", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"650531138862", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"312094424400", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"101316650160", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"24172854640", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"4496537507", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"474639817", " ", 
               SuperscriptBox["U", "6"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"]}], "+", 
           RowBox[{"8", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11523072000"}], "-", 
              RowBox[{"63131566080", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"64098017280", " ", "U"}], "+", 
              RowBox[{"246693128220", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"819926084670", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1099945580580", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"823489686261", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"377034106086", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"114701252490", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"24936749882", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"3014518787", " ", 
               SuperscriptBox["U", "5"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "17128488960"}], "+", 
              RowBox[{"207682928640", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"1763838590976", " ", "U"}], "+", 
              RowBox[{"4587508831521", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"5846770545726", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"4200643481826", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"1848894039740", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"525225160889", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"79597815674", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"135433740288", "+", 
              RowBox[{"682885496832", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"1548580577280", " ", "U"}], "+", 
              RowBox[{"1865915700033", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1289609123858", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"531216788674", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"108984564273", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"719494938624", "+", 
              RowBox[{"1975687938048", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"2487969251328", " ", "U"}], "+", 
              RowBox[{"1714323644605", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"536164360381", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"65536", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1033439", "+", 
              RowBox[{"1683110", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"990431", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"957612032", " ", 
            SuperscriptBox["U", "6"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}]}], ")"}]}], 
        "-", 
        RowBox[{"22", " ", 
         SuperscriptBox["V", "13"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5210112"}], "-", 
              RowBox[{"46497792", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"117768192", " ", "U"}], "+", 
              RowBox[{"88762308", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1143967275", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"2952435579", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"4212670014", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"3803290482", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"2246193615", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"867003279", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"219753224", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"40501248", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"6586368", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"688128", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"]}], "+", 
           RowBox[{"2", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1700413440"}], "-", 
              RowBox[{"11567677440", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"25019596800", " ", "U"}], "-", 
              RowBox[{"1105721325", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"88174175556", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"176596782600", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"174475084194", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"100306855080", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"35140705520", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"8162190316", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"1495083050", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"170864849", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10467409920"}], "-", 
              RowBox[{"36008755200", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"46159036416", " ", "U"}], "+", 
              RowBox[{"380781050790", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"728828340135", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"700175922225", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"386848123818", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"133855709452", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"31850073775", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"4381066237", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"9175228416", "+", 
              RowBox[{"73353240576", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"242049294336", " ", "U"}], "+", 
              RowBox[{"394271400252", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"350486788555", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"183903920286", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"60692128939", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"10728853120", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"75215634432", "+", 
              RowBox[{"269943472128", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"427885576192", " ", "U"}], "+", 
              RowBox[{"372854540624", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"190158378163", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"47609410621", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"3564214272", "+", 
              RowBox[{"7212474368", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"6860152832", " ", "U"}], "+", 
              RowBox[{"2856006767", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"478806016", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["U"]}], ")"}], " ", 
            SuperscriptBox["U", "6"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}]}], ")"}]}], 
        "-", 
        RowBox[{"22", " ", 
         SuperscriptBox["U", "6"], " ", 
         SuperscriptBox["V", 
          RowBox[{"13", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2048", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7726160"}], "-", 
              RowBox[{"30904640", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"39225120", " ", "U"}], "-", 
              RowBox[{"5518145", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"25591884", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"19382731", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"5011072", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"935168", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"233792", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "5"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "46725672960"}], "-", 
              RowBox[{"133381079040", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"73657506304", " ", "U"}], "+", 
              RowBox[{"99609040415", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"123749988538", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"44392786990", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"10275887770", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"2856006767", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "4"], " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "202239935744"}], "-", 
              RowBox[{"154493076480", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"717335294592", " ", "U"}], "+", 
              RowBox[{"1082455682044", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"506708233167", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"143107496184", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"47609410621", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"16994398240", "+", 
              RowBox[{"90347309344", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"133974418896", " ", "U"}], "+", 
              RowBox[{"73327920914", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"25138696021", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"10728853120", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"14782509168", "+", 
              RowBox[{"29014524672", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"17961332684", " ", "U"}], "+", 
              RowBox[{"7579522358", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"4381066237", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"447944842", "+", 
              RowBox[{"841898122", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"607518720", " ", "U"}], "+", 
              RowBox[{"384430289", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"170864849", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"491520", " ", 
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"10", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"7", " ", "U"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}]}], ")"}]}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["U"]}], ")"}], " ", 
         SuperscriptBox["U", "6"], " ", 
         SuperscriptBox["V", "6"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4096", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7726160"}], "-", 
              RowBox[{"30904640", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"39225120", " ", "U"}], "-", 
              RowBox[{"5518145", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"25591884", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"19382731", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"5011072", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"935168", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"233792", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"]}], "+", 
           RowBox[{"16384", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "5"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "88107940"}], "-", 
              RowBox[{"260757900", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"178385148", " ", "U"}], "+", 
              RowBox[{"123168905", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"181742911", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"61563300", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"13076180", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"3961724", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "4"], " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4248648601856"}], "-", 
              RowBox[{"6502859412736", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"5018215696384", " ", "U"}], "+", 
              RowBox[{"12035129410939", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"5686584855655", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1502662517681", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"536164360381", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "26524638208"}], "+", 
              RowBox[{"607785195168", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"1278831072208", " ", "U"}], "+", 
              RowBox[{"736956853207", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"231675161237", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"108984564273", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"217674418624", "+", 
              RowBox[{"491285380368", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"312641808876", " ", "U"}], "+", 
              RowBox[{"111557364503", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"79597815674", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"8149532848", "+", 
              RowBox[{"14320690422", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"8365076775", " ", "U"}], "+", 
              RowBox[{"5208437988", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"3014518787", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"474639817", "+", 
              RowBox[{"249860663", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"474639817", " ", "U"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}]}], ")"}]}], 
        "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["U", "5"], " ", 
         SuperscriptBox["V", 
          RowBox[{"15", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"45056", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3268760"}], "-", 
              RowBox[{"16343800", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"29121680", " ", "U"}], "-", 
              RowBox[{"16673660", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"12020060", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"21497095", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"10908971", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"2394560", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"421600", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"84320", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "4"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1228295193600"}], "-", 
              RowBox[{"4762163420160", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"5417637550080", " ", "U"}], "+", 
              RowBox[{"912629036025", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"6108510220239", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"4397679857354", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"1304736898710", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"280825714485", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"60827756515", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "513889589760"}], "-", 
              RowBox[{"1056619315200", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"913558993152", " ", "U"}], "+", 
              RowBox[{"3843603567775", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"3459735298741", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1334598644112", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"348853435973", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"85576513811", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"997356665344", "+", 
              RowBox[{"8532783392000", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"20328719579008", " ", "U"}], "+", 
              RowBox[{"20007218305241", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"9376694832598", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"3031527296291", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"868101151594", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"231948221184", "+", 
              RowBox[{"953951189664", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"1551421218672", " ", "U"}], "+", 
              RowBox[{"1297657621095", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"664780529748", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"262027361486", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"65486202641", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"51155950896", "+", 
              RowBox[{"103193664816", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"82935152640", " ", "U"}], "+", 
              RowBox[{"47840057023", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"17629271743", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"2949120", " ", 
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"87", "+", 
              RowBox[{"110", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"67", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"491520", " ", 
            SuperscriptBox["U", "7"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}]}], ")"}]}], 
        "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["U", "4"], " ", 
         SuperscriptBox["V", 
          RowBox[{"17", "/", "2"}]], " ", 
         RowBox[{"w", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1408", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "62760192"}], "-", 
              RowBox[{"376561152", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"857722624", " ", "U"}], "-", 
              RowBox[{"801966099", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"70185614", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"811530634", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"713284462", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"275817277", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"53152000", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"8793600", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"1465600", " ", 
               SuperscriptBox["U", "5"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "523828512768"}], "-", 
              RowBox[{"2563214483456", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"4298001702912", " ", "U"}], "-", 
              RowBox[{"1659729050283", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"3433786608808", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"4776895051079", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"2471146716272", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"632297252075", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"125544684360", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"22263827305", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1297482796032"}], "-", 
              RowBox[{"4187466715136", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"1226162745344", " ", "U"}], "+", 
              RowBox[{"10577182872814", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"17030149939679", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"11113353341704", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"3713383714434", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"889440623066", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"172544321639", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"97037942272", "+", 
              RowBox[{"1574825387520", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"6642575908608", " ", "U"}], "+", 
              RowBox[{"12905104581468", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"13560238058979", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"8244674694201", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"3139963376865", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"869022393811", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"153811770276", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1829556451072", "+", 
              RowBox[{"7801691031552", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"13313122128512", " ", "U"}], "+", 
              RowBox[{"11717019715632", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"6143378575115", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"2316313673388", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"549478200913", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"80212215392", "+", 
              RowBox[{"169241642592", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"146079744000", " ", "U"}], "+", 
              RowBox[{"84687880563", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"29354197363", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"327680", " ", 
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"4993", "+", 
              RowBox[{"6710", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"4003", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"2949120", " ", 
            SuperscriptBox["U", "7"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}]}], ")"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox["U", "3"], " ", 
         SuperscriptBox["V", 
          RowBox[{"19", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1408", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "51684864"}], "-", 
              RowBox[{"361794048", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"996779520", " ", "U"}], "-", 
              RowBox[{"1248436497", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"302116727", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1140157018", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"1584807910", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"960378447", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"300870521", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"51622400", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"7974400", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"1139200", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2529541521408"}], "-", 
              RowBox[{"14937654657024", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"32690528583680", " ", "U"}], "-", 
              RowBox[{"26067290338991", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"14436237008601", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"45944146810021", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"38390835615197", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"15669063670099", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"3556062829835", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"652850101495", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"97988531455", " ", 
               SuperscriptBox["U", "5"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "574410293248"}], "-", 
              RowBox[{"3066179184640", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"5128360713216", " ", "U"}], "+", 
              RowBox[{"1149648514465", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"15715879578280", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"24158174236812", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"18578149112607", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"8244674694201", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"2311502866350", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"483022147410", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"66579857475", " ", 
               SuperscriptBox["U", "5"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"50096500736", "+", 
              RowBox[{"2729000862720", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"13670600980480", " ", "U"}], "+", 
              RowBox[{"28616261185215", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"31324764627782", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"19429561393638", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"7361436123520", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"1971011390095", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"339002831470", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"324922810880", "+", 
              RowBox[{"1434657185280", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"2569257927936", " ", "U"}], "+", 
              RowBox[{"2383468176441", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1297192654310", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"483022147410", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"110029583525", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"232034546944", "+", 
              RowBox[{"513496921344", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"477026713600", " ", "U"}], "+", 
              RowBox[{"282942388135", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"94519834535", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"1638400", " ", 
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"7059", "+", 
              RowBox[{"9790", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"5851", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"39976960", " ", 
            SuperscriptBox["U", "7"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}]}], ")"}]}], 
        "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["U", "2"], " ", 
         SuperscriptBox["V", 
          RowBox[{"21", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"176", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "54405120"}], "-", 
              RowBox[{"435240960", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"1392771072", " ", "U"}], "-", 
              RowBox[{"2105486691", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"858114840", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"2192942631", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"4228676144", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"3555500179", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"1663830728", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"439281241", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"68526080", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"9994240", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"1249280", " ", 
               SuperscriptBox["U", "6"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"]}], "+", 
           RowBox[{"2", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "261602525184"}], "-", 
              RowBox[{"2070429892608", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"6647205396480", " ", "U"}], "-", 
              RowBox[{"10339900389951", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"5198456008405", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"8660334103762", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"18785787520430", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"16792325085228", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"8518414280124", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"2595315242190", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"515663234866", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"84687880563", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"9730923833", " ", 
               SuperscriptBox["U", "6"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2846662950912"}], "-", 
              RowBox[{"15402936434688", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"25874488442880", " ", "U"}], "+", 
              RowBox[{"6541381386232", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"81853046101825", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"125174748853044", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"95561565367749", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"41792135266728", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"11414474092539", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"2316313673388", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"313770669183", " ", 
               SuperscriptBox["U", "5"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "32026503168"}], "+", 
              RowBox[{"864602112000", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"5280963902464", " ", "U"}], "+", 
              RowBox[{"11880279931674", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"13525810241841", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"8595668052807", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"3289803682619", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"869022393811", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"145120515016", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"683333430272", "+", 
              RowBox[{"3122526308352", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"5883147113472", " ", "U"}], "+", 
              RowBox[{"5772446382582", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"3292440279365", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1234529266344", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"272049911129", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"45249235968", "+", 
              RowBox[{"104909032448", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"104685240320", " ", "U"}], "+", 
              RowBox[{"64112055425", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"20940870785", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"819200", " ", 
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"17465", "+", 
              RowBox[{"25190", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"14999", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"72908800", " ", 
            SuperscriptBox["U", "7"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}]}], ")"}]}], 
        "-", 
        RowBox[{"2", " ", "U", " ", 
         SuperscriptBox["V", 
          RowBox[{"23", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
         RowBox[{"w", "[", 
          RowBox[{"1", ",", "3", ",", "4"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"44", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "31088640"}], "-", 
              RowBox[{"310886400", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"1274634240", " ", "U"}], "-", 
              RowBox[{"2608337325", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"1983459522", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"3023353410", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"10380470166", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"14167909800", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"11615603450", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"6106785278", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"2042747570", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"420949061", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"56770560", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"7372800", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}], "+", 
              RowBox[{"737280", " ", 
               SuperscriptBox["U", "7"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"]}], "+", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "138157916160"}], "-", 
              RowBox[{"1094320128000", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"3417254658048", " ", "U"}], "-", 
              RowBox[{"4790123809977", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"699482196699", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"8084212585284", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"13621958829468", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"11311853478530", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"5482026701718", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"1595367672756", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"300283503244", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"47840057023", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"5460914333", " ", 
               SuperscriptBox["U", "6"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "299609063424"}], "-", 
              RowBox[{"1634914271232", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"2655222890496", " ", "U"}], "+", 
              RowBox[{"1253036309151", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"9978946502470", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"14826300294300", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"11180535812463", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"4841134351031", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"1308316411332", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"262027361486", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"34648318791", " ", 
               SuperscriptBox["U", "5"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "320828276736"}], "+", 
              RowBox[{"3290037780480", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"24631644635136", " ", "U"}], "+", 
              RowBox[{"59122901705461", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"69883579143172", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"45742083577300", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"17957815930154", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"4767729599479", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"772334194194", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"267752849408", "+", 
              RowBox[{"1265065043968", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"2517017938944", " ", "U"}], "+", 
              RowBox[{"2623680778719", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1581004308440", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"605582977406", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"129862732421", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"314795123712", "+", 
              RowBox[{"767670019072", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"825098895360", " ", "U"}], "+", 
              RowBox[{"524136740545", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"168277571265", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"655360", " ", 
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"38681", "+", 
              RowBox[{"57970", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"34437", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"187596800", " ", 
            SuperscriptBox["U", "7"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}]}], ")"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox["V", 
          RowBox[{"25", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10813440"}], "-", 
              RowBox[{"108134400", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"356843520", " ", "U"}], "-", 
              RowBox[{"169744575", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"2152138890", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"7548920280", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"13344290982", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"14896690710", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"11113047990", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"5582508360", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"1860192730", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"408776137", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"65863680", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"9830400", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}], "+", 
              RowBox[{"983040", " ", 
               SuperscriptBox["U", "7"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"]}], "+", 
           RowBox[{"4", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9902407680"}], "-", 
              RowBox[{"78505574400", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"228617748480", " ", "U"}], "-", 
              RowBox[{"230834466225", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"285047289615", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1144934496816", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"1565447874474", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"1197525204414", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"549735512480", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"151974975240", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"27147029526", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"4228733179", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"468480209", " ", 
               SuperscriptBox["U", "6"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "159271157760"}], "-", 
              RowBox[{"870460293120", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"1259041259520", " ", "U"}], "+", 
              RowBox[{"1470492363846", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"7061805055305", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"9963653913180", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"7407871693783", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"3216913281934", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"886107349407", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"179758203152", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"22981742657", " ", 
               SuperscriptBox["U", "5"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "41825304576"}], "+", 
              RowBox[{"303316992000", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"2672888807424", " ", "U"}], "+", 
              RowBox[{"6771745605504", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"8307946723747", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"5649360172489", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"2317564883793", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"630577809191", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"98990788796", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1255874002944", "+", 
              RowBox[{"6131713572864", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"12963517186048", " ", "U"}], "+", 
              RowBox[{"14454953222028", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"9280770523935", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"3668996525348", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"768216326673", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"136661448704", "+", 
              RowBox[{"351932708864", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"408465899520", " ", "U"}], "+", 
              RowBox[{"270115137655", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"85602953335", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"1310720", " ", 
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"51459", "+", 
              RowBox[{"80366", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"47525", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"690749440", " ", 
            SuperscriptBox["U", "7"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}]}], ")"}]}], 
        "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["U", "5"], " ", 
         SuperscriptBox["V", "7"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4096", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3268760"}], "-", 
              RowBox[{"16343800", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"29121680", " ", "U"}], "-", 
              RowBox[{"16673660", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"12020060", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"21497095", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"10908971", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"2394560", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"421600", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"84320", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"]}], "+", 
           RowBox[{"4096", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "5"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "208903480"}], "-", 
              RowBox[{"828482080", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"1021636080", " ", "U"}], "-", 
              RowBox[{"62916340", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"792459063", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"591399238", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"163013120", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"32765440", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"7604000", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "4"], " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "922372608000"}], "-", 
              RowBox[{"2419504373760", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"552626825728", " ", "U"}], "+", 
              RowBox[{"3414403843239", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"3560844754922", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1331968754110", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"329105535690", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"85602953335", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "923141310720"}], "+", 
              RowBox[{"3212850528256", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"15313860165248", " ", "U"}], "+", 
              RowBox[{"17700692352128", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"8222964686027", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"2476734088036", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"768216326673", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"286555889824", "+", 
              RowBox[{"1024367463712", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"1273096316880", " ", "U"}], "+", 
              RowBox[{"688647042590", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"260339289973", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"98990788796", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"79466897328", "+", 
              RowBox[{"229760897520", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"250376528396", " ", "U"}], "+", 
              RowBox[{"150141751622", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"73040966075", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"22981742657", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"955439242", "+", 
              RowBox[{"1248952320", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"924549120", " ", "U"}], "+", 
              RowBox[{"468480209", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"5406720", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["U"]}], ")"}], " ", 
            SuperscriptBox["U", "7"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}]}], ")"}]}], 
        "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["U", "4"], " ", 
         SuperscriptBox["V", "8"], " ", 
         RowBox[{"w", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"128", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "62760192"}], "-", 
              RowBox[{"376561152", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"857722624", " ", "U"}], "-", 
              RowBox[{"801966099", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"70185614", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"811530634", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"713284462", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"275817277", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"53152000", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"8793600", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"1465600", " ", 
               SuperscriptBox["U", "5"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"]}], "+", 
           RowBox[{"2048", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "4"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "354333584"}], "-", 
              RowBox[{"1761207888", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"3087373536", " ", "U"}], "-", 
              RowBox[{"1615174079", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1593321479", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"2592649177", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"1330159531", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"312917120", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"58588480", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"11019840", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2241372826624"}], "-", 
              RowBox[{"8255638418432", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"7559864977408", " ", "U"}], "+", 
              RowBox[{"6664135203763", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"16683304922597", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"11434250478254", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"3613796356210", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"822083829575", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"168277571265", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "282336009728"}], "+", 
              RowBox[{"57263996928", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"3166237522688", " ", "U"}], "+", 
              RowBox[{"6331992280521", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"5106289555327", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"2033577721432", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"563181614383", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"129862732421", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2077356968448", "+", 
              RowBox[{"12323429930240", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"29514539256192", " ", "U"}], "+", 
              RowBox[{"36642512892615", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"25832908348293", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"11414474092539", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"3727946536655", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"772334194194", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"119136141184", "+", 
              RowBox[{"356546363360", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"411087331312", " ", "U"}], "+", 
              RowBox[{"257831617433", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"119104145215", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"34648318791", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"10817463696", "+", 
              RowBox[{"15798435840", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"12230000640", " ", "U"}], "+", 
              RowBox[{"5460914333", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"32440320", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["U"]}], ")"}], " ", 
            SuperscriptBox["U", "7"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}]}], ")"}]}], 
        "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["U", "3"], " ", 
         SuperscriptBox["V", "9"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"64", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "51684864"}], "-", 
              RowBox[{"361794048", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"996779520", " ", "U"}], "-", 
              RowBox[{"1248436497", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"302116727", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1140157018", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"1584807910", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"960378447", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"300870521", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"51622400", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"7974400", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"1139200", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"]}], "+", 
           RowBox[{"128", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3407509248"}], "-", 
              RowBox[{"20356452864", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"45870316800", " ", "U"}], "-", 
              RowBox[{"41199990271", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"8197970226", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"49135416906", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"42504421202", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"16817226609", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"3481977600", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"606732800", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"95993600", " ", 
               SuperscriptBox["U", "5"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "967215282176"}], "-", 
              RowBox[{"4570237517824", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"6873911943168", " ", "U"}], "-", 
              RowBox[{"186347899737", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"10548916813112", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"12437721606157", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"6448663252688", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"1785428006425", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"373067344920", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"62822612355", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "814579241984"}], "-", 
              RowBox[{"2177939354624", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"4586264637440", " ", "U"}], "+", 
              RowBox[{"26889698121790", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"47315298881263", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"42970240337521", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"22470481106542", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"7361436123520", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"1758019756075", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"272049911129", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"337665374720", "+", 
              RowBox[{"2139493734400", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"5441313877248", " ", "U"}], "+", 
              RowBox[{"7106385820240", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"5196293305229", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"2311502866350", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"727303271365", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"145120515016", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"987274152192", "+", 
              RowBox[{"3058324642560", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"3734956980352", " ", "U"}], "+", 
              RowBox[{"2479875782140", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1135163687625", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"313770669183", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"17912426272", "+", 
              RowBox[{"27795046400", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"22352281600", " ", "U"}], "+", 
              RowBox[{"9730923833", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"219873280", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["U"]}], ")"}], " ", 
            SuperscriptBox["U", "7"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}]}], ")"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox["U", "2"], " ", 
         SuperscriptBox["V", "10"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"32", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "54405120"}], "-", 
              RowBox[{"435240960", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"1392771072", " ", "U"}], "-", 
              RowBox[{"2105486691", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"858114840", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"2192942631", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"4228676144", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"3555500179", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"1663830728", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"439281241", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"68526080", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"9994240", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"1249280", " ", 
               SuperscriptBox["U", "6"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"]}], "+", 
           RowBox[{"128", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2810024448"}], "-", 
              RowBox[{"19604884992", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"53587100160", " ", "U"}], "-", 
              RowBox[{"65466473655", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"10990327073", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"69729095590", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"93458637370", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"56853314553", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"18358929407", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"3392652800", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"548723200", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"74892800", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4710677250048"}], "-", 
              RowBox[{"31820712050688", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"82480924033024", " ", "U"}], "-", 
              RowBox[{"85760537307269", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"29772551737550", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"183047270719082", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"220958945532822", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"139439702044176", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"51665816696586", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"12286757150230", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"2270327375250", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"283559503605", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "389370257408"}], "-", 
              RowBox[{"1216893646848", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"1273390269440", " ", "U"}], "+", 
              RowBox[{"10802888259295", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"20063518814445", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"18575458832307", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"9736626612574", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"3139963376865", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"727303271365", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"110029583525", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"647558389760", "+", 
              RowBox[{"4394141424640", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"11893692165120", " ", "U"}], "+", 
              RowBox[{"16355890828185", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"12455084303437", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"5664809282205", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"1758019756075", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"339002831470", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"183991457280", "+", 
              RowBox[{"589248844800", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"762224192256", " ", "U"}], "+", 
              RowBox[{"537861393535", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"249356284815", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"66579857475", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"164907334912", "+", 
              RowBox[{"273489920000", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"229046681600", " ", "U"}], "+", 
              RowBox[{"97988531455", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"1603993600", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["U"]}], ")"}], " ", 
            SuperscriptBox["U", "7"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}]}], ")"}]}], 
        "-", 
        RowBox[{"2", " ", "U", " ", 
         SuperscriptBox["V", "11"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
         RowBox[{"w", "[", 
          RowBox[{"1", ",", "3", ",", "4"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "31088640"}], "-", 
              RowBox[{"279797760", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"994836480", " ", "U"}], "-", 
              RowBox[{"1613500845", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"369958677", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"3393312087", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"6987158079", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"7180751721", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"4434851729", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"1671933549", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"370814021", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"50135040", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"6635520", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"737280", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"]}], "+", 
           RowBox[{"8", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5922385920"}], "-", 
              RowBox[{"53177118720", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"197499912192", " ", "U"}], "-", 
              RowBox[{"373047784197", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"299147800611", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"191515795119", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"761781720425", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"907767605393", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"609880301463", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"249625450789", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"62594132099", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"10366894080", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"1528750080", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"163962880", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "490181885952"}], "-", 
              RowBox[{"3321570852864", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"8445426401280", " ", "U"}], "-", 
              RowBox[{"7873733597829", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"5983435983646", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"23235436034008", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"26514210299554", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"16222646545490", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"5821459384066", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"1329561059496", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"238208290430", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"29354197363", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2020189569024"}], "-", 
              RowBox[{"6819148824576", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"4604509274112", " ", "U"}], "+", 
              RowBox[{"52987149537740", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"101927419341955", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"95781914988397", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"50568005000990", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"16307850576774", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"3727946536655", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"549478200913", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"231347128320", "+", 
              RowBox[{"1680216299520", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"4851661814784", " ", "U"}], "+", 
              RowBox[{"7036291704970", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"5602882399421", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"2637888493464", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"822907079225", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"153811770276", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"406369498112", "+", 
              RowBox[{"1347538170880", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"1853603059712", " ", "U"}], "+", 
              RowBox[{"1396503147870", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"663458271685", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"172544321639", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"34085612544", "+", 
              RowBox[{"60214640640", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"52565934080", " ", "U"}], "+", 
              RowBox[{"22263827305", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"2063564800", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["U"]}], ")"}], " ", 
            SuperscriptBox["U", "7"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}]}], ")"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox["V", "12"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10813440"}], "-", 
              RowBox[{"118947840", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"464977920", " ", "U"}], "-", 
              RowBox[{"526588095", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1982394315", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"9701059170", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"20893211262", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"28240981692", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"26009738700", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"16695556350", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"7442701090", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"2268968867", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"474639817", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"75694080", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}], "+", 
              RowBox[{"10813440", " ", 
               SuperscriptBox["U", "7"]}], "+", 
              RowBox[{"983040", " ", 
               SuperscriptBox["U", 
                RowBox[{"15", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"]}], "+", 
           RowBox[{"8", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1693655040"}], "-", 
              RowBox[{"15210455040", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"53753610240", " ", "U"}], "-", 
              RowBox[{"85438554465", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"12434511573", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"200399616747", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"402010405335", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"411892265565", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"255920693985", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"98163494297", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"22685767197", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"3341352960", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"462274560", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"49397760", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "259760455680"}], "-", 
              RowBox[{"1763044884480", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"4286746066944", " ", "U"}], "-", 
              RowBox[{"2982936857307", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"6267565904754", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"16733073639810", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"17810455477298", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"10534768439756", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"3686961432358", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"825031760014", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"146081932150", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"17629271743", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "218028146688"}], "-", 
              RowBox[{"763395342336", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"513529184256", " ", "U"}], "+", 
              RowBox[{"6103770513225", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"11890278365405", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"11300454377971", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"6052647709550", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"1990236251707", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"458320867565", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"65486202641", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"997539840000", "+", 
              RowBox[{"7682900459520", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"23698725912576", " ", "U"}], "+", 
              RowBox[{"36335366355035", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"30428161234917", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"15012741497919", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"4781383068055", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"868101151594", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"167339696128", "+", 
              RowBox[{"575671613440", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"846335888384", " ", "U"}], "+", 
              RowBox[{"683827614305", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"335758674515", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"85576513811", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"84256238592", "+", 
              RowBox[{"159148605440", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"144968581120", " ", "U"}], "+", 
              RowBox[{"60827756515", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"7598243840", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["U"]}], ")"}], " ", 
            SuperscriptBox["U", "7"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}]}], ")"}]}]}], 
       ")"}], " ", 
      RowBox[{"x2", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"x2", "[", 
        RowBox[{"2", ",", "4"}], "]"}], 
       RowBox[{"25", "/", "2"}]]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"146432", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["U"], "+", 
         SqrtBox["V"]}], ")"}], "11"], " ", 
      SuperscriptBox[
       RowBox[{"x2", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "13"], " ", 
      SuperscriptBox[
       RowBox[{"x2", "[", 
        RowBox[{"1", ",", "4"}], "]"}], "13"], " ", 
      SuperscriptBox[
       RowBox[{"x2", "[", 
        RowBox[{"2", ",", "3"}], "]"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"x2", "[", 
        RowBox[{"3", ",", "4"}], "]"}], 
       RowBox[{"3", "/", "2"}]]}], ")"}]}], ")"}]}]], "Input",
 CellChangeTimes->{3.790354374742491*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"53c201fd-0fc0-4e97-8534-038476817576"]
}, Closed]],

Cell[CellGroupData[{

Cell["<14 0 0 0>", "Section",
 CellChangeTimes->{{3.790352728709255*^9, 
  3.790352747309613*^9}},ExpressionUUID->"079ae554-6598-4544-ac22-\
be6a86f63c93"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"135", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"121831424", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["U"]}], ")"}], " ", 
         SuperscriptBox["V", "22"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "14"]}], "+", 
        RowBox[{"9371648", " ", 
         SuperscriptBox["V", 
          RowBox[{"45", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "14"]}], "+", 
        RowBox[{"9371648", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox["U"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], "15"], " ", 
         SuperscriptBox["U", "14"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "14"]}], "+", 
        RowBox[{"121831424", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox["U"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], "14"], " ", 
         SuperscriptBox["U", "14"], " ", 
         SqrtBox["V"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "14"]}], "+", 
        RowBox[{"9371648", " ", 
         SuperscriptBox["V", 
          RowBox[{"43", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "13"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"19", "+", 
              RowBox[{"39", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"16", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
           RowBox[{"13", " ", "U", " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"143", " ", 
         SuperscriptBox["V", "21"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "13"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"17039360", "+", 
              RowBox[{"54525952", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"44302336", " ", "U"}], "+", 
              RowBox[{"8115819", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
           RowBox[{"11075584", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["U"]}], ")"}], " ", "U", " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"143", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], "12"], " ", 
         SuperscriptBox["U", "13"], " ", 
         SuperscriptBox["V", 
          RowBox[{"3", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "13"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"851968", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "27"}], "+", 
              RowBox[{"14", " ", "U"}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8115819"}], "+", 
              RowBox[{"36186517", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"8115819", " ", "U"}]}], ")"}], " ", "U", " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"9371648", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], "13"], " ", 
         SuperscriptBox["U", "13"], " ", "V", " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "13"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "27"}], "+", 
              RowBox[{"14", " ", "U"}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
           RowBox[{"4", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{"16", "-", 
              RowBox[{"39", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"16", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"143", " ", 
         SuperscriptBox["V", 
          RowBox[{"41", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "36700160"}], "-", 
              RowBox[{"166985728", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"198443008", " ", "U"}], "-", 
              RowBox[{"61203311", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"10099857", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
           RowBox[{"262144", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{"257", "+", 
              RowBox[{"507", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"271", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"2293760", " ", 
            SuperscriptBox["U", "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], 
        "-", 
        RowBox[{"143", " ", 
         SuperscriptBox["V", "20"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "47710208"}], "-", 
              RowBox[{"310116352", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"456654848", " ", "U"}], "-", 
              RowBox[{"109521669", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"192501452", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"102366105", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
           RowBox[{"26", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{"9830400", "+", 
              RowBox[{"28573696", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"30408704", " ", "U"}], "+", 
              RowBox[{"11301387", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"29818880", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["U"]}], ")"}], " ", 
            SuperscriptBox["U", "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], 
        "-", 
        RowBox[{"143", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], "11"], " ", 
         SuperscriptBox["U", "12"], " ", 
         SuperscriptBox["V", "2"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"65536", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "225"}], "+", 
              RowBox[{"126", " ", "U"}], "+", 
              RowBox[{"35", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
           RowBox[{"262144", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "495"}], "+", 
              RowBox[{"63", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"322", " ", "U"}], "+", 
              RowBox[{"35", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"271", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"10099857", "+", 
              RowBox[{"81403025", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"10099857", " ", "U"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], 
        "-", 
        RowBox[{"143", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], "10"], " ", 
         SuperscriptBox["U", "12"], " ", 
         SuperscriptBox["V", 
          RowBox[{"5", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"851968", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "225"}], "+", 
              RowBox[{"126", " ", "U"}], "+", 
              RowBox[{"35", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
           RowBox[{"2", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "203728764"}], "+", 
              RowBox[{"94243212", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"196494886", " ", "U"}], "+", 
              RowBox[{"45440941", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"146918031", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"102366105", "+", 
              RowBox[{"114596863", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"102366105", " ", "U"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], 
        "-", 
        RowBox[{"143", " ", 
         SuperscriptBox["V", 
          RowBox[{"39", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "11"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "23855104"}], "-", 
              RowBox[{"310116352", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"402128896", " ", "U"}], "+", 
              RowBox[{"505440114", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1461025267", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1138257913", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"304580365", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"]}], "+", 
           RowBox[{"2", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{"339476480", "+", 
              RowBox[{"1289879552", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"2046296064", " ", "U"}], "+", 
              RowBox[{"1514621251", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"431835459", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"1835008", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"102", "+", 
              RowBox[{"195", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"107", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"5046272", " ", 
            SuperscriptBox["U", "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}]}], ")"}]}], 
        "-", 
        RowBox[{"143", " ", 
         SuperscriptBox["V", "19"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "11"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"37486592", "+", 
              RowBox[{"712245248", " ", "U"}], "+", 
              RowBox[{"3408059281", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"6254741207", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"5854809460", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"2821286832", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"556893674", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"]}], "+", 
           RowBox[{"2", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{"667942912", "+", 
              RowBox[{"3123314688", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"6585712640", " ", "U"}], "+", 
              RowBox[{"7262215691", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"4099239716", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"943845967", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"109051904", "+", 
              RowBox[{"296484864", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"313524224", " ", "U"}], "+", 
              RowBox[{"120305365", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"65601536", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["U"]}], ")"}], " ", 
            SuperscriptBox["U", "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}]}], ")"}]}], 
        "-", 
        RowBox[{"143", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], "8"], " ", 
         SuperscriptBox["U", "11"], " ", 
         SuperscriptBox["V", 
          RowBox[{"7", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "11"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"851968", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1035"}], "-", 
              RowBox[{"1035", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"630", " ", "U"}], "+", 
              RowBox[{"518", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"77", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"77", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3716270780"}], "+", 
              RowBox[{"966172620", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"3067486912", " ", "U"}], "+", 
              RowBox[{"331743097", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"842137555", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "227283232"}], "+", 
              RowBox[{"1615313392", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"1518740776", " ", "U"}], "+", 
              RowBox[{"619990119", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"943845967", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"278446837", "-", 
              RowBox[{"18409231", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"278446837", " ", "U"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}]}], ")"}]}], 
        "-", 
        RowBox[{"143", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], "9"], " ", 
         SuperscriptBox["U", "11"], " ", 
         SuperscriptBox["V", "3"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "11"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"65536", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1035"}], "-", 
              RowBox[{"1035", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"630", " ", "U"}], "+", 
              RowBox[{"518", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"77", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"77", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"]}], "+", 
           RowBox[{"262144", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4230"}], "+", 
              RowBox[{"315", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"2709", " ", "U"}], "+", 
              RowBox[{"133", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"749", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "361136460"}], "+", 
              RowBox[{"498498588", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"640520174", " ", "U"}], "+", 
              RowBox[{"212720585", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"431835459", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"304580365", "+", 
              RowBox[{"80063547", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"304580365", " ", "U"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}]}], ")"}]}], 
        "-", 
        RowBox[{"143", " ", 
         SuperscriptBox["V", 
          RowBox[{"37", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"93716480", "+", 
              RowBox[{"487325696", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"2961440768", " ", "U"}], "+", 
              RowBox[{"9699117087", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"17319944070", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"18464452485", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"11990045428", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"4418330930", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"708902642", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
           RowBox[{"2", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{"989986816", "+", 
              RowBox[{"5559943168", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"14825947136", " ", "U"}], "+", 
              RowBox[{"21734198137", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"18101081963", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"8170757855", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"1570457435", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2269380608", "+", 
              RowBox[{"7848329216", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"11892686848", " ", "U"}], "+", 
              RowBox[{"8753118647", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"2565209527", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"262144", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1631", "+", 
              RowBox[{"3003", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"1691", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"9895936", " ", 
            SuperscriptBox["U", "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}]}], ")"}]}], 
        "-", 
        RowBox[{"143", " ", 
         SuperscriptBox["V", "18"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"93716480", "+", 
              RowBox[{"730988544", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"4948230144", " ", "U"}], "+", 
              RowBox[{"17143374303", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"33195608589", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"39854980335", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"31208261637", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"15855368850", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"4797403416", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"655301194", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
           RowBox[{"4", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{"534183936", "+", 
              RowBox[{"3654942720", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"12314345472", " ", "U"}], "+", 
              RowBox[{"22943336328", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"25097649885", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"16453174402", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"6122594400", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"1006757783", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5122031616", "+", 
              RowBox[{"21653618688", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"42208854016", " ", "U"}], "+", 
              RowBox[{"44281107857", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"24594605204", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"5782717767", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"472973312", "+", 
              RowBox[{"1192755200", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"1243873280", " ", "U"}], "+", 
              RowBox[{"492237087", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"128647168", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["U"]}], ")"}], " ", 
            SuperscriptBox["U", "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}]}], ")"}]}], 
        "-", 
        RowBox[{"143", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], "6"], " ", 
         SuperscriptBox["U", "10"], " ", 
         SuperscriptBox["V", 
          RowBox[{"9", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"851968", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3105"}], "-", 
              RowBox[{"6210", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"1035", " ", "U"}], "+", 
              RowBox[{"3570", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1605", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"302", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"151", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4434167160"}], "-", 
              RowBox[{"3628078560", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"4375439600", " ", "U"}], "+", 
              RowBox[{"3311514199", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"725075068", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"492237087", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9441961820"}], "+", 
              RowBox[{"17258186180", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"21415014464", " ", "U"}], "+", 
              RowBox[{"4318983631", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"5782717767", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"942370076", "+", 
              RowBox[{"2844681020", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"1820263242", " ", "U"}], "+", 
              RowBox[{"924710081", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1006757783", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"327650597", "-", 
              RowBox[{"105147529", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"327650597", " ", "U"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}]}], ")"}]}], 
        "-", 
        RowBox[{"143", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], "7"], " ", 
         SuperscriptBox["U", "10"], " ", 
         SuperscriptBox["V", "4"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"65536", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3105"}], "-", 
              RowBox[{"6210", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"1035", " ", "U"}], "+", 
              RowBox[{"3570", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1605", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"302", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"151", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
           RowBox[{"262144", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "19665"}], "-", 
              RowBox[{"18630", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"14175", " ", "U"}], "+", 
              RowBox[{"11375", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"2070", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1691", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7743425420"}], "+", 
              RowBox[{"5222833500", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"9418818496", " ", "U"}], "+", 
              RowBox[{"1507719461", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"2565209527", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"561605120", "+", 
              RowBox[{"3572583184", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"2692507384", " ", "U"}], "+", 
              RowBox[{"1251986755", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1570457435", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"354451321", "-", 
              RowBox[{"82457539", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"354451321", " ", "U"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}]}], ")"}]}], 
        "-", 
        RowBox[{"143", " ", 
         SuperscriptBox["V", 
          RowBox[{"35", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"18743296", "+", 
              RowBox[{"243662848", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"2474115072", " ", "U"}], "+", 
              RowBox[{"10290442206", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"22803642147", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"31072766145", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"28033678539", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"17305139100", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"7220726289", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"1860756053", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"222730129", " ", 
               SuperscriptBox["U", "5"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"]}], "+", 
           RowBox[{"4", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{"351436800", "+", 
              RowBox[{"3289448448", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"15125839872", " ", "U"}], "+", 
              RowBox[{"36174492321", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"49731937035", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"41990168542", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"22218010402", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"6965256779", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"999528787", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"8690073600", "+", 
              RowBox[{"44932792320", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"109404487680", " ", "U"}], "+", 
              RowBox[{"147625987705", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"115335836617", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"50580725767", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"9880798355", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1569062912", "+", 
              RowBox[{"4955897856", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"7089029120", " ", "U"}], "+", 
              RowBox[{"5155208851", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1552105107", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"262144", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"3308", "+", 
              RowBox[{"5889", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"3349", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"15269888", " ", 
            SuperscriptBox["U", "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}]}], ")"}]}], 
        "-", 
        RowBox[{"143", " ", 
         SuperscriptBox["V", "17"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "23855104"}], "+", 
              RowBox[{"2961440768", " ", "U"}], "+", 
              RowBox[{"17143374303", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"45607284294", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"71872173576", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"74049883572", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"52513746180", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"26310694326", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"9223048756", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"2069471248", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"221816225", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"]}], "+", 
           RowBox[{"4", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "23429120"}], "+", 
              RowBox[{"1279229952", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"12679839744", " ", "U"}], "+", 
              RowBox[{"42854610381", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"74856738594", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"78004314993", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"51838933476", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"22469890473", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"6028617452", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"768183019", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5173149696", "+", 
              RowBox[{"34019082240", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"105867902976", " ", "U"}], "+", 
              RowBox[{"180320212325", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"179873850414", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"108941490494", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"38934826424", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"6496983475", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"3951558656", "+", 
              RowBox[{"15441920000", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"27786936320", " ", "U"}], "+", 
              RowBox[{"27557724943", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"15022157540", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"3611973687", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"4112384000", "+", 
              RowBox[{"9729474560", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"9869197312", " ", "U"}], "+", 
              RowBox[{"3948470229", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"198508544", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["U"]}], ")"}], " ", 
            SuperscriptBox["U", "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}]}], ")"}]}], 
        "-", 
        RowBox[{"143", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], "4"], " ", 
         SuperscriptBox["U", "9"], " ", 
         SuperscriptBox["V", 
          RowBox[{"11", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"851968", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6555"}], "-", 
              RowBox[{"19665", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"14835", " ", "U"}], "+", 
              RowBox[{"6255", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"11175", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"3633", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"699", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"233", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "4"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "54289931520"}], "-", 
              RowBox[{"100970860800", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"5836111680", " ", "U"}], "+", 
              RowBox[{"89310309555", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"42014090495", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"9873153833", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"3948470229", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "13758497544"}], "+", 
              RowBox[{"1040073456", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"37982665432", " ", "U"}], "+", 
              RowBox[{"24355029767", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"6649684582", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"3611973687", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"5659943284", "+", 
              RowBox[{"31503680108", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"24576783392", " ", "U"}], "+", 
              RowBox[{"6544057901", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"6496983475", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1525371160", "+", 
              RowBox[{"2966045936", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"1557521476", " ", "U"}], "+", 
              RowBox[{"885029719", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"768183019", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"221816225", "-", 
              RowBox[{"73125223", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"221816225", " ", "U"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}]}], ")"}]}], 
        "-", 
        RowBox[{"143", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], "5"], " ", 
         SuperscriptBox["U", "9"], " ", 
         SuperscriptBox["V", "5"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"65536", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6555"}], "-", 
              RowBox[{"19665", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"14835", " ", "U"}], "+", 
              RowBox[{"6255", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"11175", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"3633", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"699", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"233", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"]}], "+", 
           RowBox[{"131072", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "4"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "118680"}], "-", 
              RowBox[{"232530", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"24150", " ", "U"}], "+", 
              RowBox[{"154305", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"71220", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"15014", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"6698", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9778972440"}], "-", 
              RowBox[{"5359279200", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"14954058800", " ", "U"}], "+", 
              RowBox[{"10448539243", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"2605316684", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1552105107", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3234281740"}], "+", 
              RowBox[{"38871817940", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"36943077696", " ", "U"}], "+", 
              RowBox[{"8704064363", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"9880798355", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1481630460", "+", 
              RowBox[{"3354142204", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"1903956474", " ", "U"}], "+", 
              RowBox[{"1030973517", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"999528787", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"222730129", "-", 
              RowBox[{"78915021", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"222730129", " ", "U"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}]}], ")"}]}], 
        "-", 
        RowBox[{"13", " ", 
         SuperscriptBox["V", 
          RowBox[{"33", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "524812288"}], "-", 
              RowBox[{"3411279872", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"7834697728", " ", "U"}], "+", 
              RowBox[{"106690287957", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"365151694479", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"683600855190", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"814548719292", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"657742790628", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"373191722442", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"152717456914", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"45220038908", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"8955536447", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"876534207", " ", 
               SuperscriptBox["U", "6"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"]}], "+", 
           RowBox[{"4", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4432789504"}], "-", 
              RowBox[{"17421893632", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"51028623360", " ", "U"}], "+", 
              RowBox[{"396182024931", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"949605156621", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1235930712819", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"994938390171", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"525492740817", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"187595231219", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"43535379745", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"5006745253", " ", 
               SuperscriptBox["U", "5"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"36183932928", "+", 
              RowBox[{"365550501888", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"1615930195968", " ", "U"}], "+", 
              RowBox[{"3609640120735", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"4555124073841", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"3483381211816", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"1679525615306", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"500785546261", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"73074449413", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"80454156288", "+", 
              RowBox[{"395211767808", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"892833300480", " ", "U"}], "+", 
              RowBox[{"1117926536617", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"822250172821", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"351268504301", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"69999375617", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"163045048320", "+", 
              RowBox[{"481046691840", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"645164433408", " ", "U"}], "+", 
              RowBox[{"456070072315", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"138695739387", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"262144", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"58047", "+", 
              RowBox[{"99957", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"57253", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"205848576", " ", 
            SuperscriptBox["U", "6"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}]}], ")"}]}], 
        "-", 
        RowBox[{"13", " ", 
         SuperscriptBox["V", "16"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "403701760"}], "-", 
              RowBox[{"3411279872", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"4423417856", " ", "U"}], "+", 
              RowBox[{"37488652091", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"190519384770", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"438404783685", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"616740927858", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"577651207980", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"373191722442", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"169984481260", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"56139637950", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"13862339513", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"2439408244", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"222988511", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"]}], "+", 
           RowBox[{"2", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12726697984"}], "-", 
              RowBox[{"80408739840", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"104737538048", " ", "U"}], "+", 
              RowBox[{"377238392949", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1612550577396", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"2767078682676", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"2749916220744", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"1736019410202", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"729936847508", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"213548246252", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"43104617088", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"4550561185", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "17421893632"}], "+", 
              RowBox[{"104840626176", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"1393021943808", " ", "U"}], "+", 
              RowBox[{"4693309102977", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"7824855408546", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"7561934928009", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"4543476607230", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"1774254712153", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"449182296108", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"58522891049", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"50303041536", "+", 
              RowBox[{"325346131968", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"957977788416", " ", "U"}], "+", 
              RowBox[{"1528414622229", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1421250192384", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"807148480974", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"279361689360", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"47559316877", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"441910689792", "+", 
              RowBox[{"1638538936320", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"2737128210432", " ", "U"}], "+", 
              RowBox[{"2547121363281", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1346974539716", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"327202969987", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"38539100160", "+", 
              RowBox[{"85806809088", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"84453883904", " ", "U"}], "+", 
              RowBox[{"34072680691", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"2676031488", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["U"]}], ")"}], " ", 
            SuperscriptBox["U", "6"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}]}], ")"}]}], 
        "-", 
        RowBox[{"13", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], "2"], " ", 
         SuperscriptBox["U", "8"], " ", 
         SuperscriptBox["V", 
          RowBox[{"13", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1277952", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "74290"}], "-", 
              RowBox[{"297160", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"384560", " ", "U"}], "-", 
              RowBox[{"77395", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"217120", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"171689", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"45056", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"8376", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"2094", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "5"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "638400848640"}], "-", 
              RowBox[{"1842269606400", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"1136875292160", " ", "U"}], "+", 
              RowBox[{"1111392197095", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1492062067690", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"531409297466", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"119982200242", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"34072680691", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "4"], " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2034264837888"}], "-", 
              RowBox[{"2499004728576", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"4143897609984", " ", "U"}], "+", 
              RowBox[{"7505211739379", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"3492636458377", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"943446250193", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"327202969987", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"13667332728", "+", 
              RowBox[{"318390017376", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"585527869280", " ", "U"}], "+", 
              RowBox[{"323484552477", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"101112845656", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"47559316877", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"166800795212", "+", 
              RowBox[{"375109042364", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"229807060896", " ", "U"}], "+", 
              RowBox[{"77523723333", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"58522891049", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"12529288140", "+", 
              RowBox[{"21577500532", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"11449207154", " ", "U"}], "+", 
              RowBox[{"6951555947", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"4550561185", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"222988511", "+", 
              RowBox[{"13465377", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"222988511", " ", "U"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}]}], ")"}]}], 
        "-", 
        RowBox[{"13", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox["U"]}], ")"}], "3"], " ", 
         SuperscriptBox["U", "8"], " ", 
         SuperscriptBox["V", "6"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"98304", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "74290"}], "-", 
              RowBox[{"297160", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"384560", " ", "U"}], "-", 
              RowBox[{"77395", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"217120", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"171689", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"45056", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"8376", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"2094", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"]}], "+", 
           RowBox[{"131072", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "5"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2766210"}], "-", 
              RowBox[{"8206860", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"5869140", " ", "U"}], "+", 
              RowBox[{"3289175", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"5256175", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1785456", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"372616", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"114506", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "4"], " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1356080198400"}], "-", 
              RowBox[{"2248287747840", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"988763624640", " ", "U"}], "+", 
              RowBox[{"3136466188285", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1477572864625", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"376104364007", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"138695739387", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "112774324152"}], "+", 
              RowBox[{"258543233808", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"800639879976", " ", "U"}], "+", 
              RowBox[{"473498435441", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"138727125018", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"69999375617", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"142014988652", "+", 
              RowBox[{"416023171284", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"280748359136", " ", "U"}], "+", 
              RowBox[{"83810049043", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"73074449413", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"12143474680", "+", 
              RowBox[{"21691910464", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"11073763316", " ", "U"}], "+", 
              RowBox[{"6532072785", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"5006745253", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"876534207", "-", 
              RowBox[{"190194377", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"876534207", " ", "U"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}]}], ")"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox["V", 
          RowBox[{"31", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2436628480"}], "-", 
              RowBox[{"23878959104", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"65301643264", " ", "U"}], "+", 
              RowBox[{"72277936302", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"894427992601", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"2640416705355", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"4462781414091", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"4949269782600", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"3762429288618", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"1985326939882", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"729815293350", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"191016320066", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"38162198061", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"5972751187", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}], "+", 
              RowBox[{"525764831", " ", 
               SuperscriptBox["U", "7"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"]}], "+", 
           RowBox[{"2", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "143273754624"}], "-", 
              RowBox[{"1105498341376", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"2808945311744", " ", "U"}], "-", 
              RowBox[{"637088599719", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"11819776959705", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"30073479288996", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"38375022585900", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"29927296973574", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"15043395602950", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"5027606077780", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"1187945653180", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"208684818121", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"20620008089", " ", 
               SuperscriptBox["U", "6"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1002428956672"}], "-", 
              RowBox[{"4307228164096", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"3161300533248", " ", "U"}], "+", 
              RowBox[{"50098120600671", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"125280589843695", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"159666319497399", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"121202743846899", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"58210283341925", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"18597060280253", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"4050998737877", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"480494242529", " ", 
               SuperscriptBox["U", "5"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"394389405696", "+", 
              RowBox[{"4271714304000", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"18422317056000", " ", "U"}], "+", 
              RowBox[{"39466389508689", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"47288482798557", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"33928918528362", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"15313036828726", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"4405822590533", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"657411526541", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"11242660036608", "+", 
              RowBox[{"53381900402688", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"113090281734144", " ", "U"}], "+", 
              RowBox[{"131986951333809", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"91297881217413", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"37786632911495", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"7621836219827", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1941336883200", "+", 
              RowBox[{"5397619408896", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"6792359182336", " ", "U"}], "+", 
              RowBox[{"4660382546027", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1429799450731", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"786432", " ", 
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"318214", "+", 
              RowBox[{"530829", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"305397", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"2580480000", " ", 
            SuperscriptBox["U", "7"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}]}], ")"}]}], 
        "-", 
        RowBox[{"13", " ", 
         SuperscriptBox["V", "15"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "54788096"}], "-", 
              RowBox[{"599785472", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"2182873088", " ", "U"}], "-", 
              RowBox[{"1204738359", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"16071277937", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"64402904060", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"131890499708", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"174409057350", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"158855978358", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"101453536316", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"45220038908", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"13862339513", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"2935553697", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"472907776", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}], "+", 
              RowBox[{"66322432", " ", 
               SuperscriptBox["U", "7"]}], "+", 
              RowBox[{"5767168", " ", 
               SuperscriptBox["U", 
                RowBox[{"15", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"]}], "+", 
           RowBox[{"2", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6560153600"}], "-", 
              RowBox[{"58235420672", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"194049343488", " ", "U"}], "-", 
              RowBox[{"242332834579", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"239533078620", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1352738555949", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"2327309714664", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"2307539045658", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"1455157779944", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"594945684410", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"159032328040", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"29902880233", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"4567329772", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"431674281", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "211424378880"}], "-", 
              RowBox[{"1342207426560", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"2455717806080", " ", "U"}], "+", 
              RowBox[{"2034298745325", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"15547360333032", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"28654050572532", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"28586964362880", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"17416733069054", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"6777219903048", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"1782078601044", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"337757910000", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"37145044205", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "25647136768"}], "+", 
              RowBox[{"65795997696", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"1211229634560", " ", "U"}], "+", 
              RowBox[{"4108372162125", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"6712577805120", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"6256428178011", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"3561262440116", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"1304641949527", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"318502096500", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"42588325873", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"563194232832", "+", 
              RowBox[{"3568180002816", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"9965155909632", " ", "U"}], "+", 
              RowBox[{"14993014589619", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"13116009381676", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"7030679254670", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"2357586074856", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"407601815303", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"429674201088", "+", 
              RowBox[{"1526135390208", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"2384554033152", " ", "U"}], "+", 
              RowBox[{"2086810993671", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1071308485652", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"262957699299", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"34557952000", "+", 
              RowBox[{"72713764864", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"69353865216", " ", "U"}], "+", 
              RowBox[{"28144696259", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"2580480000", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["U"]}], ")"}], " ", 
            SuperscriptBox["U", "7"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}]}], ")"}]}], 
        "-", 
        RowBox[{"13", " ", 
         SuperscriptBox["U", "7"], " ", 
         SuperscriptBox["V", 
          RowBox[{"15", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24576", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4457400"}], "-", 
              RowBox[{"22287000", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"40413760", " ", "U"}], "-", 
              RowBox[{"25702805", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"11500775", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"25415065", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"13366325", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"2988736", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"525000", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"105000", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "6"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "663503547904"}], "-", 
              RowBox[{"2589946331648", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"3094099136512", " ", "U"}], "+", 
              RowBox[{"42690378209", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"2766296353575", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"2062774408002", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"605809063006", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"127659008597", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"28144696259", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "5"], " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2296537860864"}], "-", 
              RowBox[{"5497641894912", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"584202530304", " ", "U"}], "+", 
              RowBox[{"11356843793419", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"10916402994196", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"4109450364706", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"1032353108740", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"262957699299", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "4"], " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "236739972864"}], "+", 
              RowBox[{"2527753828608", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"8992013926080", " ", "U"}], "+", 
              RowBox[{"9715360349417", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"4385909889557", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1310830262871", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"407601815303", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"131408079720", "+", 
              RowBox[{"470212482576", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"573874725816", " ", "U"}], "+", 
              RowBox[{"296418125017", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"107381162230", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"42588325873", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"140868494620", "+", 
              RowBox[{"260974855860", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"157416502528", " ", "U"}], "+", 
              RowBox[{"70837576255", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"37145044205", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1129245296", "+", 
              RowBox[{"2171660912", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"1655177216", " ", "U"}], "+", 
              RowBox[{"1044435881", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"431674281", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"2883584", " ", 
            SuperscriptBox["U", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"2", " ", "U"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}]}], ")"}]}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["U"]}], ")"}], " ", 
         SuperscriptBox["U", "7"], " ", 
         SuperscriptBox["V", "7"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24576", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4457400"}], "-", 
              RowBox[{"22287000", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"40413760", " ", "U"}], "-", 
              RowBox[{"25702805", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"11500775", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"25415065", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"13366325", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"2988736", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"525000", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"105000", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"]}], "+", 
           RowBox[{"49152", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "6"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "148580000"}], "-", 
              RowBox[{"590159760", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"746850480", " ", "U"}], "-", 
              RowBox[{"106219275", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"490108470", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"380428965", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"105147056", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"20824848", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"4886352", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "5"], " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "19185736538880"}], "-", 
              RowBox[{"52256173662720", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"21232899601920", " ", "U"}], "+", 
              RowBox[{"53939862280575", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"60549678902650", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"22314499671626", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"5348213609090", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"1429799450731", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "4"], " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24021420924672"}], "-", 
              RowBox[{"1011648570624", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"135164648299776", " ", "U"}], "+", 
              RowBox[{"178434003309811", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"81612519812633", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"23188056847121", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"7621836219827", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1230594995640", "+", 
              RowBox[{"6047908107552", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"8568650378176", " ", "U"}], "+", 
              RowBox[{"4511863276669", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1510881148336", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"657411526541", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1686601515692", "+", 
              RowBox[{"3315956255164", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"1947150140320", " ", "U"}], "+", 
              RowBox[{"753943687413", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"480494242529", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"59144604748", "+", 
              RowBox[{"103466258420", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"62456924530", " ", "U"}], "+", 
              RowBox[{"38755278947", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"20620008089", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"525764831", "+", 
              RowBox[{"336426785", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"525764831", " ", "U"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}]}], ")"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox["U", "6"], " ", 
         SuperscriptBox["V", 
          RowBox[{"17", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"19968", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "61809280"}], "-", 
              RowBox[{"370855680", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"860575360", " ", "U"}], "-", 
              RowBox[{"871448171", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"103273346", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"609421114", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"588244894", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"235450309", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"46338688", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"7640832", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"1273472", " ", 
               SuperscriptBox["U", "5"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "8"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "5"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1252007203840"}], "-", 
              RowBox[{"6155202764800", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"10677393317888", " ", "U"}], "-", 
              RowBox[{"5403895895723", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"5895255738024", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"9466547638883", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"5006924364624", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"1267576267891", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"247086299432", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"44525156133", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "4"], " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "32159736411648"}], "-", 
              RowBox[{"112488895577600", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"81690304027648", " ", "U"}], "+", 
              RowBox[{"145767054988083", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"289857185890399", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"193540275361286", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"62261668459662", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"14346331265231", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"2887097173947", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6842822419200"}], "+", 
              RowBox[{"14736658592256", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"129294230137344", " ", "U"}], "+", 
              RowBox[{"232061906263455", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"179546011261310", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"69915451575802", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"19179686490806", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"4446433407391", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"15035619375360", "+", 
              RowBox[{"74543552130816", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"138621538768896", " ", "U"}], "+", 
              RowBox[{"121429449509819", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"56092334859601", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"18893526123669", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"5116910070427", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1620873480792", "+", 
              RowBox[{"6416480349240", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"10075894585424", " ", "U"}], "+", 
              RowBox[{"8263964743333", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"4275724050801", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1699190282777", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"407143258333", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"182269429164", "+", 
              RowBox[{"373670200748", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"311839424512", " ", "U"}], "+", 
              RowBox[{"183169170509", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"64379927629", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"20185088", " ", 
            SuperscriptBox["U", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"29", "+", 
              RowBox[{"39", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"23", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}], "+", 
           RowBox[{"720896", " ", 
            SuperscriptBox["U", "8"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "8"]}]}], ")"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox["U", "5"], " ", 
         SuperscriptBox["V", 
          RowBox[{"19", "/", "2"}]], " ", 
         RowBox[{"w", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6656", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "119982720"}], "-", 
              RowBox[{"839879040", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"2366931840", " ", "U"}], "-", 
              RowBox[{"3219362055", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"1526811825", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1486957248", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"2722594896", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"1768659159", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"575740977", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"101682560", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"15698816", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"2242688", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "8"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "4"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8722684805120"}], "-", 
              RowBox[{"51690395893760", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"116551834910720", " ", "U"}], "-", 
              RowBox[{"107094760631699", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"14350053080021", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"118499606772049", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"106404279179689", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"44158705448295", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"9906746635327", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"1786165983515", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"272190304515", " ", 
               SuperscriptBox["U", "5"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4787335408640"}], "-", 
              RowBox[{"21872863938560", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"30263290414080", " ", "U"}], "+", 
              RowBox[{"7297711631613", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"62533872436758", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"69781386731587", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"36187557198772", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"10273015695939", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"2169127818326", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"360325755261", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9649696443904"}], "-", 
              RowBox[{"6543395527168", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"116832048431104", " ", "U"}], "+", 
              RowBox[{"338418755908825", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"402933342167903", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"246161127590070", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"85309122484710", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"21323840878933", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"3935295030663", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"12091141048576", "+", 
              RowBox[{"89524701610240", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"273062809982464", " ", "U"}], "+", 
              RowBox[{"445810342480399", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"426179726872495", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"249980540585802", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"96499812498530", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"27155759859579", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"4637854133955", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"16105367206144", "+", 
              RowBox[{"65436291032320", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"106677614071232", " ", "U"}], "+", 
              RowBox[{"91356133046217", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"48285577685901", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"18510447372339", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"4235755721391", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"173536357480", "+", 
              RowBox[{"370419805288", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"327896662016", " ", "U"}], "+", 
              RowBox[{"193079072589", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"64539973453", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"1835008", " ", 
            SuperscriptBox["U", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"2356", "+", 
              RowBox[{"3315", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"1927", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}], "+", 
           RowBox[{"5046272", " ", 
            SuperscriptBox["U", "8"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "8"]}]}], ")"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox["U", "4"], " ", 
         SuperscriptBox["V", 
          RowBox[{"21", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3328", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "113667840"}], "-", 
              RowBox[{"909342720", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"3005882880", " ", "U"}], "-", 
              RowBox[{"5066496435", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"3810370200", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1133514291", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"5206176528", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"5032138011", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"2507012520", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"690367125", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"110971392", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"16070656", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"2008832", " ", 
               SuperscriptBox["U", "6"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "8"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8498304122880"}], "-", 
              RowBox[{"58923299635200", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"162687425904640", " ", "U"}], "-", 
              RowBox[{"209089060960325", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"66762110819250", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"162609706776692", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"245321950569850", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"157590638845734", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"54187605909122", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"10964000126380", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"1832282873974", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"241802109759", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "33979121106944"}], "-", 
              RowBox[{"190962391220224", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"376015997861888", " ", "U"}], "-", 
              RowBox[{"167352393323361", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"502538050858089", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"950597528770371", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"753711649284973", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"322872308329085", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"82698654264747", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"16067385319521", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"2269077594815", " ", 
               SuperscriptBox["U", "5"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1667316507648"}], "-", 
              RowBox[{"5830370018304", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"7102278854656", " ", "U"}], "+", 
              RowBox[{"71111679531789", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"162979422414297", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"195356859961887", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"139375842694339", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"61998696605651", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"18235811869519", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"3907725471689", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"518552227549", " ", 
               SuperscriptBox["U", "5"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"9744723352064", "+", 
              RowBox[{"77317939505664", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"249255647466496", " ", "U"}], "+", 
              RowBox[{"425241054352699", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"420596471347487", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"252168501089050", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"97375945957206", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"26684894894879", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"4439765722879", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"14717160328448", "+", 
              RowBox[{"61304631494912", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"103708353409280", " ", "U"}], "+", 
              RowBox[{"92818257019943", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"50651721666539", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"19197985560559", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"4247246755627", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1853264072960", "+", 
              RowBox[{"4122433392896", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"3870907170816", " ", "U"}], "+", 
              RowBox[{"2316448606147", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"752128141251", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"1835008", " ", 
            SuperscriptBox["U", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"9933", "+", 
              RowBox[{"14313", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"8329", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}], "+", 
           RowBox[{"38993920", " ", 
            SuperscriptBox["U", "8"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "8"]}]}], ")"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox["U", "3"], " ", 
         SuperscriptBox["V", 
          RowBox[{"23", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"416", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "303114240"}], "-", 
              RowBox[{"2728028160", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"10305884160", " ", "U"}], "-", 
              RowBox[{"20456575425", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"19922298825", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"447069051", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"26619425859", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"35404484349", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"24448278981", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"9931464585", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"2368543617", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"348622848", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"47351808", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"5261312", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "8"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8075455365120"}], "-", 
              RowBox[{"64115286343680", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"208631440343040", " ", "U"}], "-", 
              RowBox[{"338215045197315", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"214985964404705", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"172763960274204", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"473384593712028", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"437944309783894", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"221585029753050", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"65317789066860", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"12079557597148", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"1879228785061", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"218609910543", " ", 
               SuperscriptBox["U", "6"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "33573235458048"}], "-", 
              RowBox[{"257093056856064", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"785623585390592", " ", "U"}], "-", 
              RowBox[{"1083698321689737", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"128904508916329", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1928123356087396", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"3303764038946868", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"2868066868574882", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"1504569235082962", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"499961081171604", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"112230138845316", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"19197985560559", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"2095829738463", " ", 
               SuperscriptBox["U", "6"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12994523922432"}], "-", 
              RowBox[{"51315877576704", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"18173345218560", " ", "U"}], "+", 
              RowBox[{"451853162153757", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1109773279928477", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1364915227910637", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"984502096657761", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"438103213438423", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"127306048464095", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"26684894894879", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"3480431875875", " ", 
               SuperscriptBox["U", "5"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1123494982656", "+", 
              RowBox[{"9618419106816", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"32866186809344", " ", "U"}], "+", 
              RowBox[{"58626478455441", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"60033578329001", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"36937156748414", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"14432123209438", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"3907725471689", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"634478453841", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"13592475595264", "+", 
              RowBox[{"58038138063360", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"102003184216576", " ", "U"}], "+", 
              RowBox[{"95591449108753", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"54207522263493", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"20605540509151", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"4440536884011", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1816565775616", "+", 
              RowBox[{"4205157022976", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"4178658197504", " ", "U"}], "+", 
              RowBox[{"2557689203251", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"815806941747", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"1835008", " ", 
            SuperscriptBox["U", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"29494", "+", 
              RowBox[{"43719", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"25391", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}], "+", 
           RowBox[{"168361984", " ", 
            SuperscriptBox["U", "8"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "8"]}]}], ")"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox["U", "2"], " ", 
         SuperscriptBox["V", 
          RowBox[{"25", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"52", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "527155200"}], "-", 
              RowBox[{"5271552000", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"22245949440", " ", "U"}], "-", 
              RowBox[{"49777020865", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"55486995850", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"487864520", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"99148842650", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"161262819146", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"141374576330", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"77144139800", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"26481790310", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"5570240855", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"759119872", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"97484800", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}], "+", 
              RowBox[{"9748480", " ", 
               SuperscriptBox["U", "7"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "8"]}], "+", 
           RowBox[{"4", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "674599337984"}], "-", 
              RowBox[{"6708403699712", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"28536902451200", " ", "U"}], "-", 
              RowBox[{"65835827057143", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"81166980837371", " ", 
               SuperscriptBox["U", "2"]}], "-", 
              RowBox[{"24234522265239", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"89699996611901", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"170864132397842", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"159992586834490", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"92562283577738", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"34393967122754", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"8263964743333", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"1378470731009", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"193079072589", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}], "+", 
              RowBox[{"18168095809", " ", 
               SuperscriptBox["U", "7"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "32241074438144"}], "-", 
              RowBox[{"247775633211392", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"751045482643456", " ", "U"}], "-", 
              RowBox[{"991662045904101", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"52310386595571", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"2179641533353076", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"3538157508228364", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"3006703477713754", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"1550743415765410", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"505015290705380", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"110510553568620", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"18510447372339", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"1997820354035", " ", 
               SuperscriptBox["U", "6"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "13657799327744"}], "-", 
              RowBox[{"57653919285248", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"1242743570432", " ", "U"}], "+", 
              RowBox[{"427347526890999", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1104337258583523", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1384835909141217", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"1009057324887597", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"451277858868525", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"130995209285801", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"27155759859579", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"3474143922375", " ", 
               SuperscriptBox["U", "5"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"6389962342400", "+", 
              RowBox[{"59283907444736", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"215192203034624", " ", "U"}], "+", 
              RowBox[{"401583124711067", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"426142495253751", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"270106662743554", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"107812606585782", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"29194430940259", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"4632806957139", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1810422717440", "+", 
              RowBox[{"7924431457280", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"14498313877504", " ", "U"}], "+", 
              RowBox[{"14260920259729", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"8443287798589", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"3250105084109", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"685924004385", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1803013194240", "+", 
              RowBox[{"4350124360192", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"4576833699840", " ", "U"}], "+", 
              RowBox[{"2874927201575", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"905184263463", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"1835008", " ", 
            SuperscriptBox["U", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"64039", "+", 
              RowBox[{"97617", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"56617", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}], "+", 
           RowBox[{"514260992", " ", 
            SuperscriptBox["U", "8"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "8"]}]}], ")"}]}], 
        "-", 
        RowBox[{"U", " ", 
         SuperscriptBox["V", 
          RowBox[{"27", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
         RowBox[{"w", "[", 
          RowBox[{"1", ",", "3", ",", "4"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"104", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "31629312"}], "-", 
              RowBox[{"379551744", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"1939931136", " ", "U"}], "-", 
              RowBox[{"5343372177", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"7567256268", " ", 
               SuperscriptBox["U", "2"]}], "-", 
              RowBox[{"558119276", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"20635502316", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"46743958118", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"59192619772", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"49871418168", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"29061167252", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"11659019203", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"3127131984", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"542915228", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}], "+", 
              RowBox[{"65601536", " ", 
               SuperscriptBox["U", "7"]}], "+", 
              RowBox[{"7569408", " ", 
               SuperscriptBox["U", 
                RowBox[{"15", "/", "2"}]]}], "+", 
              RowBox[{"630784", " ", 
               SuperscriptBox["U", "8"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "8"]}], "+", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "587714789376"}], "-", 
              RowBox[{"5846446374912", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"24392263008256", " ", "U"}], "-", 
              RowBox[{"53119940228069", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"53789255999765", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"18606938416209", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"138769191142725", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"211571024108158", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"183766269546158", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"101779844450674", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"36459728779114", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"8406390683223", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"1337870073207", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"183169170509", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}], "+", 
              RowBox[{"17158069569", " ", 
               SuperscriptBox["U", "7"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2713691881472"}], "-", 
              RowBox[{"20904932212736", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"62158523727872", " ", "U"}], "-", 
              RowBox[{"74656526295351", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"32834091224649", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"234303040903932", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"353848804647884", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"292470494740710", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"148189250800310", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"47524383749180", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"10255354123756", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"1699190282777", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"180394681929", " ", 
               SuperscriptBox["U", "6"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "13638765510656"}], "-", 
              RowBox[{"59704707645440", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"7705406472192", " ", "U"}], "+", 
              RowBox[{"427417383625089", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1131197407313129", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1435916285455405", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"1056724806272753", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"477807053699079", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"140340017306039", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"29127346264523", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"3646502674415", " ", 
               SuperscriptBox["U", "5"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"5286242058240", "+", 
              RowBox[{"53018964590592", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"204616006107136", " ", "U"}], "+", 
              RowBox[{"399687614451359", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"440183347356815", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"288708958837754", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"118803842447458", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"32518986712979", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"5050410045755", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"11955415187456", "+", 
              RowBox[{"53681013161984", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"102581721513984", " ", "U"}], "+", 
              RowBox[{"106280301922249", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"65980472437229", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"25894719961019", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"5371040682903", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"258846999552", "+", 
              RowBox[{"652121293824", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"726970335232", " ", "U"}], "+", 
              RowBox[{"469712080097", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"146449370337", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"786432", " ", 
            SuperscriptBox["U", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"247202", "+", 
              RowBox[{"388011", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"224557", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}], "+", 
           RowBox[{"1148256256", " ", 
            SuperscriptBox["U", "8"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "8"]}]}], ")"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox["V", 
          RowBox[{"29", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"13", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9371648"}], "-", 
              RowBox[{"112459776", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"487325696", " ", "U"}], "-", 
              RowBox[{"673236421", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"2117515972", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"12520837043", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"31034155152", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"48601640230", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"52771437576", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"40936633166", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"22764183728", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"8955536447", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"2439408244", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"459442399", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}], "+", 
              RowBox[{"66322432", " ", 
               SuperscriptBox["U", "7"]}], "+", 
              RowBox[{"8650752", " ", 
               SuperscriptBox["U", 
                RowBox[{"15", "/", "2"}]]}], "+", 
              RowBox[{"720896", " ", 
               SuperscriptBox["U", "8"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "8"]}], "+", 
           RowBox[{"2", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "35331112960"}], "-", 
              RowBox[{"351605489664", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"1398868410368", " ", "U"}], "-", 
              RowBox[{"2602044779477", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"916931918903", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"6473728734473", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"16413534924501", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"20982077216958", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"16847826002722", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"8869682501394", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"3041286788930", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"668557120231", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"101212203477", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"13577666453", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}], "+", 
              RowBox[{"1246286761", " ", 
               SuperscriptBox["U", "7"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2371814162432"}], "-", 
              RowBox[{"18282023485440", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"52022805266432", " ", "U"}], "-", 
              RowBox[{"48928271106715", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"78785987005869", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"292543288818924", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"405769989028404", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"324665283379294", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"162060266522102", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"51832850943692", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"11300927860292", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"1886659640645", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"195417656101", " ", 
               SuperscriptBox["U", "6"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1169895620608"}], "-", 
              RowBox[{"5189714083840", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"62063738880", " ", "U"}], "+", 
              RowBox[{"41669799794337", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"109387143579285", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"139580472485883", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"103931049169311", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"47965739340935", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"14499857029259", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"3056899818037", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"373364296601", " ", 
               SuperscriptBox["U", "5"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"4584844492800", "+", 
              RowBox[{"48793485312000", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"199699378864128", " ", "U"}], "+", 
              RowBox[{"408367307135931", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"467941894670575", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"319519093674794", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"136885583123254", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"38236087813079", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"5817582497239", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"11444975173632", "+", 
              RowBox[{"52775179911168", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"105825721843712", " ", "U"}], "+", 
              RowBox[{"116013263329847", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"75850773087131", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"30512840868055", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"6237087387251", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1853782261760", "+", 
              RowBox[{"4895014944768", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"5792307347456", " ", "U"}], "+", 
              RowBox[{"3854853419963", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1191722824635", " ", 
               SuperscriptBox["U", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"786432", " ", 
            SuperscriptBox["U", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"316523", "+", 
              RowBox[{"511875", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"295523", " ", "U"}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}], "+", 
           RowBox[{"1956052992", " ", 
            SuperscriptBox["U", "8"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "8"]}]}], ")"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox["U", "6"], " ", 
         SuperscriptBox["V", "8"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1536", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "61809280"}], "-", 
              RowBox[{"370855680", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"860575360", " ", "U"}], "-", 
              RowBox[{"871448171", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"103273346", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"609421114", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"588244894", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"235450309", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"46338688", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"7640832", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"1273472", " ", 
               SuperscriptBox["U", "5"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "8"]}], "+", 
           RowBox[{"49152", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "6"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "171758480"}], "-", 
              RowBox[{"854632160", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"1530374000", " ", "U"}], "-", 
              RowBox[{"917341881", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"551870903", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1076392417", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"569155041", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"134589008", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"24908576", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"4728368", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "5"], " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "20182408551936"}], "-", 
              RowBox[{"76036689367552", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"79693455331328", " ", "U"}], "+", 
              RowBox[{"31833988560265", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"117543243570367", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"83061571597970", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"25668598305294", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"5678929177117", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"1191722824635", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "4"], " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "29774928550656"}], "-", 
              RowBox[{"47230051365888", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"106323206155776", " ", "U"}], "+", 
              RowBox[{"300962875256699", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"255555659011716", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"97701378102594", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"25620945617204", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"6237087387251", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"8569121706240", "+", 
              RowBox[{"65140895879424", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"147260517600192", " ", "U"}], "+", 
              RowBox[{"139655759371345", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"63068058336389", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"19939737159311", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"5817582497239", " ", 
               SuperscriptBox["U", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1428085756392", "+", 
              RowBox[{"4471265937744", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"5035809873752", " ", "U"}], "+", 
              RowBox[{"2654097876129", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1050107444574", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"373364296601", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"696237412668", "+", 
              RowBox[{"1995832378384", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"2179112806356", " ", "U"}], "+", 
              RowBox[{"1337870073207", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"653769888668", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"195417656101", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"2434067056", "+", 
              RowBox[{"3411279872", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"2624061440", " ", "U"}], "+", 
              RowBox[{"1246286761", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}], "+", 
           RowBox[{"9371648", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["U"]}], ")"}], " ", 
            SuperscriptBox["U", "8"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "8"]}]}], ")"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox["U", "5"], " ", 
         SuperscriptBox["V", "9"], " ", 
         RowBox[{"w", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"512", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "119982720"}], "-", 
              RowBox[{"839879040", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"2366931840", " ", "U"}], "-", 
              RowBox[{"3219362055", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"1526811825", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1486957248", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"2722594896", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"1768659159", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"575740977", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"101682560", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"15698816", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"2242688", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "8"]}], "+", 
           RowBox[{"1536", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "5"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4770222080"}], "-", 
              RowBox[{"28519528960", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"65640896000", " ", "U"}], "-", 
              RowBox[{"64722803515", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"3315364004", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"52338899222", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"49304193308", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"20059379749", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"4183777280", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"721123840", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"114973184", " ", 
               SuperscriptBox["U", "5"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "4"], " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2955056071680"}], "-", 
              RowBox[{"14180265861120", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"22985908609024", " ", "U"}], "-", 
              RowBox[{"6864766697135", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"22389457317512", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"29518943360775", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"15495214881552", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"4171262564823", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"848332252936", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"146449370337", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "33871874764288"}], "-", 
              RowBox[{"97590906418688", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"22621562246144", " ", "U"}], "+", 
              RowBox[{"380352054592415", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"548538460011275", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"348151651626590", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"116065030518822", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"27815686868011", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"5371040682903", " ", 
               SuperscriptBox["U", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"4759101796608", "+", 
              RowBox[{"58141928428032", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"190253025206784", " ", "U"}], "+", 
              RowBox[{"274119561624683", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"199145652128702", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"79873751659394", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"23035523790326", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"5050410045755", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"13583194785024", "+", 
              RowBox[{"71966741323776", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"157039831796736", " ", "U"}], "+", 
              RowBox[{"182150082741959", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"124118388439828", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"55255276784310", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"18277188502872", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"3646502674415", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"638617937784", "+", 
              RowBox[{"1885552841952", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"2160623576560", " ", "U"}], "+", 
              RowBox[{"1378470731009", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"645940582300", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"180394681929", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"32599213404", "+", 
              RowBox[{"50119573504", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"39885733888", " ", "U"}], "+", 
              RowBox[{"17158069569", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}], "+", 
           RowBox[{"65601536", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["U"]}], ")"}], " ", 
            SuperscriptBox["U", "8"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "8"]}]}], ")"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox["U", "4"], " ", 
         SuperscriptBox["V", "10"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"256", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "113667840"}], "-", 
              RowBox[{"909342720", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"3005882880", " ", "U"}], "-", 
              RowBox[{"5066496435", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"3810370200", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1133514291", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"5206176528", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"5032138011", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"2507012520", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"690367125", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"110971392", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"16070656", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"2008832", " ", 
               SuperscriptBox["U", "6"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "8"]}], "+", 
           RowBox[{"512", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "4"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9270243840"}], "-", 
              RowBox[{"64714890240", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"181317427200", " ", "U"}], "-", 
              RowBox[{"242755851975", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"104801558715", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"133296210642", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"227470928370", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"147424067757", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"49094748801", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"9199877120", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"1476378624", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"202915328", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "20722236620800"}], "-", 
              RowBox[{"120641231093760", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"260649027420160", " ", "U"}], "-", 
              RowBox[{"202233855430263", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"127789576268241", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"384650127861021", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"324783147150741", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"137116403529787", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"32961223173939", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"6176915433055", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"905184263463", " ", 
               SuperscriptBox["U", "5"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5224950717440"}], "-", 
              RowBox[{"21239587727360", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"16390954218496", " ", "U"}], "+", 
              RowBox[{"51732587792161", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"130388535466334", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"127921387610591", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"65621046645924", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"19588204486239", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"4295058964126", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"685924004385", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1809282742784", "+", 
              RowBox[{"49363464071168", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"266140666314240", " ", "U"}], "+", 
              RowBox[{"656657861837429", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"901655001538272", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"741077460103945", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"378400631335932", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"127306048464095", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"31032059502548", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"4632806957139", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"11887225230592", "+", 
              RowBox[{"65009226387456", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"147201482151424", " ", "U"}], "+", 
              RowBox[{"177438869913107", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"124940962175688", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"56115069422658", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"18008111131296", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"3474143922375", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"6569714660608", "+", 
              RowBox[{"19969999555584", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"24010317615296", " ", "U"}], "+", 
              RowBox[{"16056625077813", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"7461217230116", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"1997820354035", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"32545528840", "+", 
              RowBox[{"52672069632", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"43106172928", " ", "U"}], "+", 
              RowBox[{"18168095809", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}], "+", 
           RowBox[{"506920960", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["U"]}], ")"}], " ", 
            SuperscriptBox["U", "8"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "8"]}]}], ")"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox["U", "3"], " ", 
         SuperscriptBox["V", "11"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"32", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "303114240"}], "-", 
              RowBox[{"2728028160", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"10305884160", " ", "U"}], "-", 
              RowBox[{"20456575425", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"19922298825", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"447069051", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"26619425859", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"35404484349", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"24448278981", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"9931464585", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"2368543617", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"348622848", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"47351808", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"5261312", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "8"]}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "35161251840"}], "-", 
              RowBox[{"280683786240", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"923690127360", " ", "U"}], "-", 
              RowBox[{"1540044922845", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"1108582189650", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"467487975981", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"1742893129476", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"1660990818381", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"833065504110", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"235696103235", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"40219103232", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"6026596352", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"728010752", " ", 
               SuperscriptBox["U", "6"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "20290555084800"}], "-", 
              RowBox[{"138777893928960", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"371787900190720", " ", "U"}], "-", 
              RowBox[{"436184820676865", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"23056621235850", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"574384070290148", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"752939743614514", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"476438600592750", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"169458656369690", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"37003540412860", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"6416187155966", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"815806941747", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "38011269251072"}], "-", 
              RowBox[{"235225866829824", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"495295343886336", " ", "U"}], "-", 
              RowBox[{"94691482686437", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1460244811577272", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"3076943801171884", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"3186487420024832", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"1961129439665506", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"756801262671864", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"194751891914412", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"37121438982992", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"4440536884011", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "64873411584"}], "+", 
              RowBox[{"4987015667712", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"32912644954112", " ", "U"}], "+", 
              RowBox[{"87696035234177", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"125484951281076", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"105666116617023", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"54546257291264", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"18235811869519", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"4340494428244", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"634478453841", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"10511535526400", "+", 
              RowBox[{"59332022337536", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"139523079279616", " ", "U"}], "+", 
              RowBox[{"174948217511703", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"127718001807116", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"58551251249302", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"18560719491496", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"3480431875875", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"6208833042688", "+", 
              RowBox[{"19410198060032", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"24464432726272", " ", "U"}], "+", 
              RowBox[{"17186255077579", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"8047801039460", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"2095829738463", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"365060855040", "+", 
              RowBox[{"623357722624", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"525480230912", " ", "U"}], "+", 
              RowBox[{"218609910543", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}], "+", 
           RowBox[{"2188705792", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["U"]}], ")"}], " ", 
            SuperscriptBox["U", "8"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "8"]}]}], ")"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox["U", "2"], " ", 
         SuperscriptBox["V", "12"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "527155200"}], "-", 
              RowBox[{"5271552000", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"22245949440", " ", "U"}], "-", 
              RowBox[{"49777020865", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"55486995850", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"487864520", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"99148842650", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"161262819146", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"141374576330", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"77144139800", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"26481790310", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"5570240855", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"759119872", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"97484800", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}], "+", 
              RowBox[{"9748480", " ", 
               SuperscriptBox["U", "7"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "8"]}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11729203200"}], "-", 
              RowBox[{"105378324480", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"396657930240", " ", "U"}], "-", 
              RowBox[{"780727176515", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"738612132115", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"80193100845", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"1114707022117", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"1450888690511", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"1001497194639", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"411563590855", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"101179061855", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"15821697024", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"2216517632", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"238809088", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "19355733196800"}], "-", 
              RowBox[{"171358334484480", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"635315919912960", " ", "U"}], "-", 
              RowBox[{"1220470067563175", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"1065428075638420", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"392447950759423", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"2195205429029848", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"2783916464817098", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"1977915570260848", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"875145545296270", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"248236776879656", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"48285577685901", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"7461217230116", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"752128141251", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "38222153908224"}], "-", 
              RowBox[{"239794943950848", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"512761094995968", " ", "U"}], "-", 
              RowBox[{"115377928876093", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1475061368246096", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"3142560766345364", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"3259935119280448", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"1999251962531194", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"763857358475632", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"192999624997060", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"36016222262592", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"4247246755627", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2117713428480"}], "+", 
              RowBox[{"23785603006464", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"202988263784448", " ", "U"}], "+", 
              RowBox[{"583655873380697", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"868219137077480", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"748930360164193", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"392582422234996", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"131892099273239", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"31032059502548", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"4439765722879", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1340303926272", "+", 
              RowBox[{"7805531934720", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"19088721948672", " ", "U"}], "+", 
              RowBox[{"24935210457949", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"18928028069904", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"8930688208350", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"2833453486448", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"518552227549", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"5932860402176", "+", 
              RowBox[{"19089047164928", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"25261689031168", " ", "U"}], "+", 
              RowBox[{"18684552396477", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"8892468223444", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"2269077594815", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["U", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"53620016896", "+", 
              RowBox[{"96323502080", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"83676889088", " ", "U"}], "+", 
              RowBox[{"34543158537", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}], "+", 
           RowBox[{"6685392896", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["U"]}], ")"}], " ", 
            SuperscriptBox["U", "8"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "8"]}]}], ")"}]}], 
        "-", 
        RowBox[{"U", " ", 
         SuperscriptBox["V", "13"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
         RowBox[{"w", "[", 
          RowBox[{"1", ",", "3", ",", "4"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox["U"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "31629312"}], "-", 
              RowBox[{"347922432", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"1592008704", " ", "U"}], "-", 
              RowBox[{"3751363473", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"3815892795", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"3257773519", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"17377728797", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"29366229321", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"29826390451", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"20045027717", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"9016139535", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"2642879668", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"484252316", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"58662912", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}], "+", 
              RowBox[{"6938624", " ", 
               SuperscriptBox["U", "7"]}], "+", 
              RowBox[{"630784", " ", 
               SuperscriptBox["U", 
                RowBox[{"15", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "8"]}], "+", 
           RowBox[{"4", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "40822898688"}], "-", 
              RowBox[{"448461471744", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"2122453352448", " ", "U"}], "-", 
              RowBox[{"5523481248571", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"7948619075683", " ", 
               SuperscriptBox["U", "2"]}], "-", 
              RowBox[{"3749975767252", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"8620250450812", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"21342607950950", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"24576591663494", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"17751812010556", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"8477411726444", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"2665762803821", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"544778201589", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"77959856128", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}], "+", 
              RowBox[{"9971433472", " ", 
               SuperscriptBox["U", "7"]}], "+", 
              RowBox[{"884015104", " ", 
               SuperscriptBox["U", 
                RowBox[{"15", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1621651226624"}], "-", 
              RowBox[{"14373062246400", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"52589518192640", " ", "U"}], "-", 
              RowBox[{"96584935981963", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"68602881342996", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"75736521423849", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"240091354765392", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"281477329594266", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"192784927899832", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"82900277129930", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"22788226141168", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"4275724050801", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"645940582300", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"64539973453", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "37151855476736"}], "-", 
              RowBox[{"235198487986176", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"499385807405056", " ", "U"}], "-", 
              RowBox[{"72251164689561", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1579199645445448", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"3296953829972348", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"3398838944608128", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"2075315775724802", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"788993456711368", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"197992594354732", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"36554377005744", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"4235755721391", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3227056701440"}], "+", 
              RowBox[{"15702182166528", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"183472958210048", " ", "U"}], "+", 
              RowBox[{"566270069546051", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"872871725947268", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"771365932969801", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"412517597337160", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"140793811270393", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"33136343881836", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"4637854133955", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"8473353814016", "+", 
              RowBox[{"50869692137472", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"129639860731904", " ", "U"}], "+", 
              RowBox[{"176835290856263", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"140055541570980", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"68484788282134", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"21964404458360", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"3935295030663", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"818255473664", "+", 
              RowBox[{"2712889700352", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"3778324662272", " ", "U"}], "+", 
              RowBox[{"2948259326381", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1434129734284", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"360325755261", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["U", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"391603259904", "+", 
              RowBox[{"740718018560", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"663546757120", " ", "U"}], "+", 
              RowBox[{"272190304515", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}], "+", 
           RowBox[{"14927331328", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["U"]}], ")"}], " ", 
            SuperscriptBox["U", "8"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "8"]}]}], ")"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox["V", "14"], " ", 
         SuperscriptBox[
          RowBox[{"w", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9371648"}], "-", 
              RowBox[{"121831424", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"599785472", " ", "U"}], "-", 
              RowBox[{"1160562117", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1444279551", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"14638353015", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"43554992195", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"79635795382", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"101373077806", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"93708070742", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"63700816894", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"31719720175", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"11394944691", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"2898850643", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}], "+", 
              RowBox[{"525764831", " ", 
               SuperscriptBox["U", "7"]}], "+", 
              RowBox[{"74973184", " ", 
               SuperscriptBox["U", 
                RowBox[{"15", "/", "2"}]]}], "+", 
              RowBox[{"9371648", " ", 
               SuperscriptBox["U", "8"]}], "+", 
              RowBox[{"720896", " ", 
               SuperscriptBox["U", 
                RowBox[{"17", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "8"]}], "+", 
           RowBox[{"4", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4901371904"}], "-", 
              RowBox[{"53849489408", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"245630894080", " ", "U"}], "-", 
              RowBox[{"574064017241", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"562984214221", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"577528195244", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"2823842249228", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"4722417771786", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"4789209009442", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"3228072301740", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"1463538943724", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"436367726327", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"82961591475", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"10758651904", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}], "+", 
              RowBox[{"1312030720", " ", 
               SuperscriptBox["U", "7"]}], "+", 
              RowBox[{"116064256", " ", 
               SuperscriptBox["U", 
                RowBox[{"15", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "7"], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1415231307776"}], "-", 
              RowBox[{"12551560626176", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"44710933037056", " ", "U"}], "-", 
              RowBox[{"74685992786405", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"25989025689484", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"135203080939641", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"299431653594216", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"323004348289766", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"212417788494288", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"88782124975050", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"23799463961784", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"4371077090159", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}], "+", 
              RowBox[{"653769888668", " ", 
               SuperscriptBox["U", "6"]}], "+", 
              RowBox[{"64379927629", " ", 
               SuperscriptBox["U", 
                RowBox[{"13", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3149445398528"}], "-", 
              RowBox[{"20037857968128", " ", 
               SqrtBox["U"]}], "-", 
              RowBox[{"40978468044800", " ", "U"}], "+", 
              RowBox[{"4346839432221", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"163497213607728", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"324935837478252", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"330446416509664", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"200974798166766", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"76622072962064", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"19404491322476", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}], "+", 
              RowBox[{"3593672075552", " ", 
               SuperscriptBox["U", "5"]}], "+", 
              RowBox[{"407143258333", " ", 
               SuperscriptBox["U", 
                RowBox[{"11", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3761170350080"}], "+", 
              RowBox[{"10809493094400", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"172913034657792", " ", "U"}], "+", 
              RowBox[{"565362780833565", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"899146047201168", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"814720949091257", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"447297766521228", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"156972943827167", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}], "+", 
              RowBox[{"37392484651028", " ", 
               SuperscriptBox["U", "4"]}], "+", 
              RowBox[{"5116910070427", " ", 
               SuperscriptBox["U", 
                RowBox[{"9", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "4"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["U", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"7771054866432", "+", 
              RowBox[{"48004748673024", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"127837011181568", " ", "U"}], "+", 
              RowBox[{"182697727877379", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"151627935041688", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"77355153859074", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"25284647583104", " ", 
               SuperscriptBox["U", "3"]}], "+", 
              RowBox[{"4446433407391", " ", 
               SuperscriptBox["U", 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "5"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["U", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"5606551355392", "+", 
              RowBox[{"19204154458112", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"28259163914240", " ", "U"}], "+", 
              RowBox[{"23321136260149", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"11637543300292", " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{"2887097173947", " ", 
               SuperscriptBox["U", 
                RowBox[{"5", "/", "2"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "6"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["U", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"59244762112", "+", 
              RowBox[{"118060613632", " ", 
               SqrtBox["U"]}], "+", 
              RowBox[{"109114949632", " ", "U"}], "+", 
              RowBox[{"44525156133", " ", 
               SuperscriptBox["U", 
                RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "7"]}], "+", 
           RowBox[{"25428688896", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox["U"]}], ")"}], " ", 
            SuperscriptBox["U", "8"], " ", 
            SuperscriptBox[
             RowBox[{"w", "[", 
              RowBox[{"1", ",", "3", ",", "4"}], "]"}], "8"]}]}], ")"}]}]}], 
       ")"}], " ", 
      RowBox[{"x2", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"x2", "[", 
        RowBox[{"2", ",", "4"}], "]"}], 
       RowBox[{"29", "/", "2"}]]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"26624", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["U"], "+", 
         SqrtBox["V"]}], ")"}], "13"], " ", 
      SuperscriptBox[
       RowBox[{"x2", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "15"], " ", 
      SuperscriptBox[
       RowBox[{"x2", "[", 
        RowBox[{"1", ",", "4"}], "]"}], "15"], " ", 
      SuperscriptBox[
       RowBox[{"x2", "[", 
        RowBox[{"2", ",", "3"}], "]"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"x2", "[", 
        RowBox[{"3", ",", "4"}], "]"}], 
       RowBox[{"3", "/", "2"}]]}], ")"}]}], ")"}]}]], "Input",
 CellChangeTimes->{
  3.790351649826954*^9, 3.79035171986959*^9, {3.7903517697207537`*^9, 
   3.790351775787382*^9}, 3.790351808171679*^9, {3.790351859721119*^9, 
   3.7903518802730923`*^9}, 3.7903519542246103`*^9, 3.790352069628084*^9, 
   3.790352119377741*^9, 3.7903522526199017`*^9, 3.790352438762587*^9, 
   3.7903551329358377`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"efc91a0e-f6be-4bfd-9583-5cfe1b692616"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1440, 801},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification->2.,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 202, 3, 316, "Title",ExpressionUUID->"a3f7379c-8374-4e61-9ee9-7736f637837b"],
Cell[785, 27, 214, 5, 69, "Text",ExpressionUUID->"84d9fe33-7a15-4edd-8fc9-9e3072c4363c"],
Cell[CellGroupData[{
Cell[1024, 36, 130, 3, 134, "Section",ExpressionUUID->"d425d760-dc4a-4a95-b426-16da3f6064c5"],
Cell[1157, 41, 3552, 118, 322, "Input",ExpressionUUID->"110b1289-98c5-4bc5-9fdd-077559ebcd77"]
}, Closed]],
Cell[CellGroupData[{
Cell[4746, 164, 154, 3, 102, "Section",ExpressionUUID->"7f0d55b5-9abd-4c60-a9a6-0737e247db61"],
Cell[4903, 169, 22341, 634, 2115, "Input",ExpressionUUID->"5519e234-562c-4e4e-9a89-e06d2800980a"]
}, Closed]],
Cell[CellGroupData[{
Cell[27281, 808, 154, 3, 102, "Section",ExpressionUUID->"1e2931a0-9fe3-415b-8171-8feb7702832a"],
Cell[27438, 813, 45034, 1245, 4546, "Input",ExpressionUUID->"5e196dfa-cddd-47fe-b027-fb06882c8636"]
}, Closed]],
Cell[CellGroupData[{
Cell[72509, 2063, 154, 3, 102, "Section",ExpressionUUID->"935b426f-8b1f-4448-9dd9-1efeb512f073"],
Cell[72666, 2068, 79612, 2142, 8911, "Input",ExpressionUUID->"7783a867-40ae-49f7-8ac0-592cf33e491b"]
}, Closed]],
Cell[CellGroupData[{
Cell[152315, 4215, 155, 3, 102, "Section",ExpressionUUID->"6f14d238-28d2-4cd1-b76e-780a66daa75a"],
Cell[152473, 4220, 127270, 3336, 15850, "Input",ExpressionUUID->"25eb4b27-d280-4e5a-9a45-2d77a96d4574"]
}, Closed]],
Cell[CellGroupData[{
Cell[279780, 7561, 155, 3, 102, "Section",ExpressionUUID->"e65ffff2-bb0a-46ce-a97d-3c791d29111b"],
Cell[279938, 7566, 200445, 4874, 27307, "Input",ExpressionUUID->"53c201fd-0fc0-4e97-8534-038476817576"]
}, Closed]],
Cell[CellGroupData[{
Cell[480420, 12445, 155, 3, 102, "Section",ExpressionUUID->"079ae554-6598-4544-ac22-be6a86f63c93"],
Cell[480578, 12450, 283299, 6800, 38896, "Input",ExpressionUUID->"efc91a0e-f6be-4bfd-9583-5cfe1b692616"]
}, Closed]]
}, Open  ]]
}
]
*)


